PHENIX Results on Jet Correlations versus Reaction Plane

In relativistic heavy-ion collisions, studying jet correlations and their dependence on the angle of emission with respect to the reaction plane can be used to shed light on the path length dependence of the energy lost by the jet. In this paper, we present recent PHENIX results on jet correlations versus reaction plane, as a function of centrality and transverse momentum.

==> ltmain.sh <==
# ltmain.sh - Provide generalized library-building support services.
# NOTE: Changing this file will not affect anything until you rerun configure.
#
# Copyright (C) 1996, 1997, 1998, 1999, 2000, 2001, 2003, 2004, 2005, 2006,
# 2007  Free Software Foundation, Inc.
# Originally by Gordon Matzigkeit <gord@gnu.ai.mit.edu>, 1996
#
# This program is free software; you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation; either version 2 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
# General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program; if not, write to the Free Software
# Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301, USA.
#
# As a special exception to the GNU General Public License, if you
# distribute this file as part of a program that contains a
# configuration script generated by Autoconf, you may include it under
# the same distribution terms that you use for the rest of that program.

basename="s,^.*/,,g"

# Work around backward compatibility issue on IRIX 6.5. On IRIX 6.4+, sh
# is ksh but when the shell is invoked as "sh" and the current value of
# the _XPG environment variable is not equal to 1 (one), the special
# positional parameter $0, within a function call, is the name of the
# function.
progpath="$0"

# The name of this program:
progname=`echo "$progpath" | $SED $basename`
modename="$progname"

# Global variables:
EXIT_SUCCESS=0
EXIT_FAILURE=1

PROGRAM=ltmain.sh
PACKAGE=libtool
VERSION=1.5.25a
TIMESTAMP=" (1.1220.2.458 2007/06/30 09:32:00)"

# Be Bourne compatible (taken from Autoconf:_AS_BOURNE_COMPATIBLE).
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then
  emulate sh
  NULLCMD=:
  # Zsh 3.x and 4.x performs word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in *posix*) set -o posix;; esac
fi
BIN_SH=xpg4; export BIN_SH # for Tru64
DUALCASE=1; export DUALCASE # for MKS sh

# Check that we have a working $echo.
if test "X$1" = X--no-reexec; then
  # Discard the --no-reexec flag, and continue.
  shift
elif test "X$1" = X--fallback-echo; then
  # Avoid inline document here, it may be left over
  :
elif test "X`($echo '\t') 2>/dev/null`" = 'X\t'; then
  # Yippee, $echo works!
  :
else
  # Restart under the correct shell, and then maybe $echo will work.
  exec $SHELL "$progpath" --no-reexec ${1+"$@"}
fi

if test "X$1" = X--fallback-echo; then
  # used as fallback echo
  shift
  cat <<EOF
$*
EOF
  exit $EXIT_SUCCESS
fi

default_mode=
help="Try \`$progname --help' for more information."
magic="%%%MAGIC variable%%%"
mkdir="mkdir"
mv="mv -f"
rm="rm -f"

# Sed substitution that helps us do robust quoting.  It backslashifies
# metacharacters that are still active within double-quoted strings.
Xsed="${SED}"' -e 1s/^X//'
sed_quote_subst='s/\([\\`\\"$\\\\]\)/\\\1/g'
# test EBCDIC or ASCII
case `echo X|tr X '\101'` in
 A) # ASCII based system
    # \n is not interpreted correctly by Solaris 8 /usr/ucb/tr
  SP2NL='tr \040 \012'
  NL2SP='tr \015\012 \040\040'
  ;;
 *) # EBCDIC based system
  SP2NL='tr \100 \n'
  NL2SP='tr \r\n \100\100'
  ;;
esac

# NLS nuisances.
# Only set LANG and LC_ALL to C if already set.
# These must not be set unconditionally because not all systems understand
# e.g. LANG=C (notably SCO).
# We save the old values to restore during execute mode.
for lt_var in LANG LC_ALL LC_CTYPE LC_COLLATE LC_MESSAGES
do
  eval "if test \"\${$lt_var+set}\" = set; then
	  save_$lt_var=\$$lt_var
	  $lt_var=C
	  export $lt_var
	fi"
done

# Make sure IFS has a sensible default
lt_nl='
'
IFS=" 	$lt_nl"

if test "$build_libtool_libs" != yes && test "$build_old_libs" != yes; then
  $echo "$modename: not configured to build any kind of library" 1>&2
  $echo "Fatal configuration error.  See the $PACKAGE docs for more information." 1>&2
  exit $EXIT_FAILURE
fi

# Global variables.
mode=$default_mode
nonopt=
prev=
prevopt=
run=
show="$echo"
show_help=
execute_dlfiles=
duplicate_deps=no
preserve_args=
lo2o="s/\\.lo\$/.${objext}/"
o2lo="s/\\.${objext}\$/.lo/"
extracted_archives=
extracted_serial=0

#####################################
# Shell function definitions:
# This seems to be the best place for them

# func_mktempdir [string]
# Make a temporary directory that won't clash with other running
# libtool processes, and avoids race conditions if possible.  If
# given, STRING is the basename for that directory.
func_mktempdir ()
{
    my_template="${TMPDIR-/tmp}/${1-$progname}"

    if test "$run" = ":"; then
      # Return a directory name, but don't create it in dry-run mode
      my_tmpdir="${my_template}-$$"
    else

      # If mktemp works, use that first and foremost
      my_tmpdir=`mktemp -d "${my_template}-XXXXXXXX" 2>/dev/null`

      if test ! -d "$my_tmpdir"; then
	# Failing that, at least try and use $RANDOM to avoid a race
	my_tmpdir="${my_template}-${RANDOM-0}$$"

	save_mktempdir_umask=`umask`
	umask 0077
	$mkdir "$my_tmpdir"
	umask $save_mktempdir_umask
      fi

      # If we're not in dry-run mode, bomb out on failure
      test -d "$my_tmpdir" || {
        $echo "cannot create temporary directory \`$my_tmpdir'" 1>&2
	exit $EXIT_FAILURE
      }
    fi

    $echo "X$my_tmpdir" | $Xsed
}


# func_win32_libid arg
# return the library type of file 'arg'
#
# Need a lot of goo to handle *both* DLLs and import libs
# Has to be a shell function in order to 'eat' the argument
# that is supplied when $file_magic_command is called.
func_win32_libid ()
{
  win32_libid_type="unknown"
  win32_fileres=`file -L $1 2>/dev/null`
  case $win32_fileres in
  *ar\ archive\ import\ library*) # definitely import
    win32_libid_type="x86 archive import"
    ;;
  *ar\ archive*) # could be an import, or static
    if eval $OBJDUMP -f $1 | $SED -e '10q' 2>/dev/null | \
      $EGREP -e 'file format pe-i386(.*architecture: i386)?' >/dev/null ; then
      win32_nmres=`eval $NM -f posix -A $1 | \
	$SED -n -e '1,100{
		/ I /{
			s,.*,import,
			p
			q
			}
		}'`
      case $win32_nmres in
      import*)  win32_libid_type="x86 archive import";;
      *)        win32_libid_type="x86 archive static";;
      esac
    fi
    ;;
  *DLL*)
    win32_libid_type="x86 DLL"
    ;;
  *executable*) # but shell scripts are "executable" too...
    case $win32_fileres in
    *MS\ Windows\ PE\ Intel*)
      win32_libid_type="x86 DLL"
      ;;
    esac
    ;;
  esac
  $echo $win32_libid_type
}


# func_infer_tag arg
# Infer tagged configuration to use if any are available and
# if one wasn't chosen via the "--tag" command line option.
# Only attempt this if the compiler in the base compile
# command doesn't match the default compiler.
# arg is usually of the form 'gcc ...'
func_infer_tag ()
{
    if test -n "$available_tags" && test -z "$tagname"; then
      CC_quoted=
      for arg in $CC; do
	case $arg in
	  *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
	  arg="\"$arg\""
	  ;;
	esac
	CC_quoted="$CC_quoted $arg"
      done
      case $@ in
      # Blanks in the command may have been stripped by the calling shell,
      # but not from the CC environment variable when configure was run.
      " $CC "* | "$CC "* | " `$echo $CC` "* | "`$echo $CC` "* | " $CC_quoted"* | "$CC_quoted "* | " `$echo $CC_quoted` "* | "`$echo $CC_quoted` "*) ;;
      # Blanks at the start of $base_compile will cause this to fail
      # if we don't check for them as well.
      *)
	for z in $available_tags; do
	  if grep "^# ### BEGIN LIBTOOL TAG CONFIG: $z$" < "$progpath" > /dev/null; then
	    # Evaluate the configuration.
	    eval "`${SED} -n -e '/^# ### BEGIN LIBTOOL TAG CONFIG: '$z'$/,/^# ### END LIBTOOL TAG CONFIG: '$z'$/p' < $progpath`"
	    CC_quoted=
	    for arg in $CC; do
	    # Double-quote args containing other shell metacharacters.
	    case $arg in
	      *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
	      arg="\"$arg\""
	      ;;
	    esac
	    CC_quoted="$CC_quoted $arg"
	  done
	    case "$@ " in
	      " $CC "* | "$CC "* | " `$echo $CC` "* | "`$echo $CC` "* | " $CC_quoted"* | "$CC_quoted "* | " `$echo $CC_quoted` "* | "`$echo $CC_quoted` "*)
	      # The compiler in the base compile command matches
	      # the one in the tagged configuration.
	      # Assume this is the tagged configuration we want.
	      tagname=$z
	      break
	      ;;
	    esac
	  fi
	done
	# If $tagname still isn't set, then no tagged configuration
	# was found and let the user know that the "--tag" command
	# line option must be used.
	if test -z "$tagname"; then
	  $echo "$modename: unable to infer tagged configuration"
	  $echo "$modename: specify a tag with \`--tag'" 1>&2
	  exit $EXIT_FAILURE
#        else
#          $echo "$modename: using $tagname tagged configuration"
	fi
	;;
      esac
    fi
}


# func_extract_an_archive dir oldlib
func_extract_an_archive ()
{
    f_ex_an_ar_dir="$1"; shift
    f_ex_an_ar_oldlib="$1"

    $show "(cd $f_ex_an_ar_dir && $AR x $f_ex_an_ar_oldlib)"
    $run eval "(cd \$f_ex_an_ar_dir && $AR x \$f_ex_an_ar_oldlib)" || exit $?
    if ($AR t "$f_ex_an_ar_oldlib" | sort | sort -uc >/dev/null 2>&1); then
     :
    else
      $echo "$modename: ERROR: object name conflicts: $f_ex_an_ar_dir/$f_ex_an_ar_oldlib" 1>&2
      exit $EXIT_FAILURE
    fi
}

# func_extract_archives gentop oldlib ...
func_extract_archives ()
{
    my_gentop="$1"; shift
    my_oldlibs=${1+"$@"}
    my_oldobjs=""
    my_xlib=""
    my_xabs=""
    my_xdir=""
    my_status=""

    $show "${rm}r $my_gentop"
    $run ${rm}r "$my_gentop"
    $show "$mkdir $my_gentop"
    $run $mkdir "$my_gentop"
    my_status=$?
    if test "$my_status" -ne 0 && test ! -d "$my_gentop"; then
      exit $my_status
    fi

    for my_xlib in $my_oldlibs; do
      # Extract the objects.
      case $my_xlib in
	[\\/]* | [A-Za-z]:[\\/]*) my_xabs="$my_xlib" ;;
	*) my_xabs=`pwd`"/$my_xlib" ;;
      esac
      my_xlib=`$echo "X$my_xlib" | $Xsed -e 's%^.*/%%'`
      my_xlib_u=$my_xlib
      while :; do
        case " $extracted_archives " in
	*" $my_xlib_u "*)
	  extracted_serial=`expr $extracted_serial + 1`
	  my_xlib_u=lt$extracted_serial-$my_xlib ;;
	*) break ;;
	esac
      done
      extracted_archives="$extracted_archives $my_xlib_u"
      my_xdir="$my_gentop/$my_xlib_u"

      $show "${rm}r $my_xdir"
      $run ${rm}r "$my_xdir"
      $show "$mkdir $my_xdir"
      $run $mkdir "$my_xdir"
      exit_status=$?
      if test "$exit_status" -ne 0 && test ! -d "$my_xdir"; then
	exit $exit_status
      fi
      case $host in
      *-darwin*)
	$show "Extracting $my_xabs"
	# Do not bother doing anything if just a dry run
	if test -z "$run"; then
	  darwin_orig_dir=`pwd`
	  cd $my_xdir || exit $?
	  darwin_archive=$my_xabs
	  darwin_curdir=`pwd`
	  darwin_base_archive=`$echo "X$darwin_archive" | $Xsed -e 's%^.*/%%'`
	  darwin_arches=`lipo -info "$darwin_archive" 2>/dev/null | $EGREP Architectures 2>/dev/null`
	  if test -n "$darwin_arches"; then 
	    darwin_arches=`echo "$darwin_arches" | $SED -e 's/.*are://'`
	    darwin_arch=
	    $show "$darwin_base_archive has multiple architectures $darwin_arches"
	    for darwin_arch in  $darwin_arches ; do
	      mkdir -p "unfat-$$/${darwin_base_archive}-${darwin_arch}"
	      lipo -thin $darwin_arch -output "unfat-$$/${darwin_base_archive}-${darwin_arch}/${darwin_base_archive}" "${darwin_archive}"
	      cd "unfat-$$/${darwin_base_archive}-${darwin_arch}"
	      func_extract_an_archive "`pwd`" "${darwin_base_archive}"
	      cd "$darwin_curdir"
	      $rm "unfat-$$/${darwin_base_archive}-${darwin_arch}/${darwin_base_archive}"
	    done # $darwin_arches
      ## Okay now we have a bunch of thin objects, gotta fatten them up :)
	    darwin_filelist=`find unfat-$$ -type f -name \*.o -print -o -name \*.lo -print| xargs basename | sort -u | $NL2SP`
	    darwin_file=
	    darwin_files=
	    for darwin_file in $darwin_filelist; do
	      darwin_files=`find unfat-$$ -name $darwin_file -print | $NL2SP`
	      lipo -create -output "$darwin_file" $darwin_files
	    done # $darwin_filelist
	    ${rm}r unfat-$$
	    cd "$darwin_orig_dir"
	  else
	    cd "$darwin_orig_dir"
 	    func_extract_an_archive "$my_xdir" "$my_xabs"
	  fi # $darwin_arches
	fi # $run
	;;
      *)
        func_extract_an_archive "$my_xdir" "$my_xabs"
        ;;
      esac
      my_oldobjs="$my_oldobjs "`find $my_xdir -name \*.$objext -print -o -name \*.lo -print | $NL2SP`
    done
    func_extract_archives_result="$my_oldobjs"
}
# End of Shell function definitions
#####################################

# Darwin sucks
eval std_shrext=\"$shrext_cmds\"

disable_libs=no

# Parse our command line options once, thoroughly.
while test "$#" -gt 0
do
  arg="$1"
  shift

  case $arg in
  -*=*) optarg=`$echo "X$arg" | $Xsed -e 's/[-_a-zA-Z0-9]*=//'` ;;
  *) optarg= ;;
  esac

  # If the previous option needs an argument, assign it.
  if test -n "$prev"; then
    case $prev in
    execute_dlfiles)
      execute_dlfiles="$execute_dlfiles $arg"
      ;;
    tag)
      tagname="$arg"
      preserve_args="${preserve_args}=$arg"

      # Check whether tagname contains only valid characters
      case $tagname in
      *[!-_A-Za-z0-9,/]*)
	$echo "$progname: invalid tag name: $tagname" 1>&2
	exit $EXIT_FAILURE
	;;
      esac

      case $tagname in
      CC)
	# Don't test for the "default" C tag, as we know, it's there, but
	# not specially marked.
	;;
      *)
	if grep "^# ### BEGIN LIBTOOL TAG CONFIG: $tagname$" < "$progpath" > /dev/null; then
	  taglist="$taglist $tagname"
	  # Evaluate the configuration.
	  eval "`${SED} -n -e '/^# ### BEGIN LIBTOOL TAG CONFIG: '$tagname'$/,/^# ### END LIBTOOL TAG CONFIG: '$tagname'$/p' < $progpath`"
	else
	  $echo "$progname: ignoring unknown tag $tagname" 1>&2
	fi
	;;
      esac
      ;;
    *)
      eval "$prev=\$arg"
      ;;
    esac

    prev=
    prevopt=
    continue
  fi

  # Have we seen a non-optional argument yet?
  case $arg in
  --help)
    show_help=yes
    ;;

  --version)
    echo "\
$PROGRAM (GNU $PACKAGE) $VERSION$TIMESTAMP

Copyright (C) 2007  Free Software Foundation, Inc.
This is free software; see the source for copying conditions.  There is NO
warranty; not even for MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE."
    exit $?
    ;;

  --config)
    ${SED} -e '1,/^# ### BEGIN LIBTOOL CONFIG/d' -e '/^# ### END LIBTOOL CONFIG/,$d' $progpath
    # Now print the configurations for the tags.
    for tagname in $taglist; do
      ${SED} -n -e "/^# ### BEGIN LIBTOOL TAG CONFIG: $tagname$/,/^# ### END LIBTOOL TAG CONFIG: $tagname$/p" < "$progpath"
    done
    exit $?
    ;;

  --debug)
    $echo "$progname: enabling shell trace mode"
    set -x
    preserve_args="$preserve_args $arg"
    ;;

  --dry-run | -n)
    run=:
    ;;

  --features)
    $echo "host: $host"
    if test "$build_libtool_libs" = yes; then
      $echo "enable shared libraries"
    else
      $echo "disable shared libraries"
    fi
    if test "$build_old_libs" = yes; then
      $echo "enable static libraries"
    else
      $echo "disable static libraries"
    fi
    exit $?
    ;;

  --finish) mode="finish" ;;

  --mode) prevopt="--mode" prev=mode ;;
  --mode=*) mode="$optarg" ;;

  --preserve-dup-deps) duplicate_deps="yes" ;;

  --quiet | --silent)
    show=:
    preserve_args="$preserve_args $arg"
    ;;

  --tag)
    prevopt="--tag"
    prev=tag
    preserve_args="$preserve_args --tag"
    ;;
  --tag=*)
    set tag "$optarg" ${1+"$@"}
    shift
    prev=tag
    preserve_args="$preserve_args --tag"
    ;;

  -dlopen)
    prevopt="-dlopen"
    prev=execute_dlfiles
    ;;

  -*)
    $echo "$modename: unrecognized option \`$arg'" 1>&2
    $echo "$help" 1>&2
    exit $EXIT_FAILURE
    ;;

  *)
    nonopt="$arg"
    break
    ;;
  esac
done

if test -n "$prevopt"; then
  $echo "$modename: option \`$prevopt' requires an argument" 1>&2
  $echo "$help" 1>&2
  exit $EXIT_FAILURE
fi

case $disable_libs in
no) 
  ;;
shared)
  build_libtool_libs=no
  build_old_libs=yes
  ;;
static)
  build_old_libs=`case $build_libtool_libs in yes) echo no;; *) echo yes;; esac`
  ;;
esac

# If this variable is set in any of the actions, the command in it
# will be execed at the end.  This prevents here-documents from being
# left over by shells.
exec_cmd=

if test -z "$show_help"; then

  # Infer the operation mode.
  if test -z "$mode"; then
    $echo "*** Warning: inferring the mode of operation is deprecated." 1>&2
    $echo "*** Future versions of Libtool will require --mode=MODE be specified." 1>&2
    case $nonopt in
    *cc | cc* | *++ | gcc* | *-gcc* | g++* | xlc*)
      mode=link
      for arg
      do
	case $arg in
	-c)
	   mode=compile
	   break
	   ;;
	esac
      done
      ;;
    *db | *dbx | *strace | *truss)
      mode=execute
      ;;
    *install*|cp|mv)
      mode=install
      ;;
    *rm)
      mode=uninstall
      ;;
    *)
      # If we have no mode, but dlfiles were specified, then do execute mode.
      test -n "$execute_dlfiles" && mode=execute

      # Just use the default operation mode.
      if test -z "$mode"; then
	if test -n "$nonopt"; then
	  $echo "$modename: warning: cannot infer operation mode from \`$nonopt'" 1>&2
	else
	  $echo "$modename: warning: cannot infer operation mode without MODE-ARGS" 1>&2
	fi
      fi
      ;;
    esac
  fi

  # Only execute mode is allowed to have -dlopen flags.
  if test -n "$execute_dlfiles" && test "$mode" != execute; then
    $echo "$modename: unrecognized option \`-dlopen'" 1>&2
    $echo "$help" 1>&2
    exit $EXIT_FAILURE
  fi

  # Change the help message to a mode-specific one.
  generic_help="$help"
  help="Try \`$modename --help --mode=$mode' for more information."

  # These modes are in order of execution frequency so that they run quickly.
  case $mode in
  # libtool compile mode
  compile)
    modename="$modename: compile"
    # Get the compilation command and the source file.
    base_compile=
    srcfile="$nonopt"  #  always keep a non-empty value in "srcfile"
    suppress_opt=yes
    suppress_output=
    arg_mode=normal
    libobj=
    later=

    for arg
    do
      case $arg_mode in
      arg  )
	# do not "continue".  Instead, add this to base_compile
	lastarg="$arg"
	arg_mode=normal
	;;

      target )
	libobj="$arg"
	arg_mode=normal
	continue
	;;

      normal )
	# Accept any command-line options.
	case $arg in
	-o)
	  if test -n "$libobj" ; then
	    $echo "$modename: you cannot specify \`-o' more than once" 1>&2
	    exit $EXIT_FAILURE
	  fi
	  arg_mode=target
	  continue
	  ;;

	-static | -prefer-pic | -prefer-non-pic)
	  later="$later $arg"
	  continue
	  ;;

	-no-suppress)
	  suppress_opt=no
	  continue
	  ;;

	-Xcompiler)
	  arg_mode=arg  #  the next one goes into the "base_compile" arg list
	  continue      #  The current "srcfile" will either be retained or
	  ;;            #  replaced later.  I would guess that would be a bug.

	-Wc,*)
	  args=`$echo "X$arg" | $Xsed -e "s/^-Wc,//"`
	  lastarg=
	  save_ifs="$IFS"; IFS=','
 	  for arg in $args; do
	    IFS="$save_ifs"

	    # Double-quote args containing other shell metacharacters.
	    # Many Bourne shells cannot handle close brackets correctly
	    # in scan sets, so we specify it separately.
	    case $arg in
	      *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
	      arg="\"$arg\""
	      ;;
	    esac
	    lastarg="$lastarg $arg"
	  done
	  IFS="$save_ifs"
	  lastarg=`$echo "X$lastarg" | $Xsed -e "s/^ //"`

	  # Add the arguments to base_compile.
	  base_compile="$base_compile $lastarg"
	  continue
	  ;;

	* )
	  # Accept the current argument as the source file.
	  # The previous "srcfile" becomes the current argument.
	  #
	  lastarg="$srcfile"
	  srcfile="$arg"
	  ;;
	esac  #  case $arg
	;;
      esac    #  case $arg_mode

      # Aesthetically quote the previous argument.
      lastarg=`$echo "X$lastarg" | $Xsed -e "$sed_quote_subst"`

      case $lastarg in
      # Double-quote args containing other shell metacharacters.
      # Many Bourne shells cannot handle close brackets correctly
      # in scan sets, and some SunOS ksh mistreat backslash-escaping
      # in scan sets (worked around with variable expansion),
      # and furthermore cannot handle '|' '&' '(' ')' in scan sets 
      # at all, so we specify them separately.
      *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
	lastarg="\"$lastarg\""
	;;
      esac

      base_compile="$base_compile $lastarg"
    done # for arg

    case $arg_mode in
    arg)
      $echo "$modename: you must specify an argument for -Xcompile"
      exit $EXIT_FAILURE
      ;;
    target)
      $echo "$modename: you must specify a target with \`-o'" 1>&2
      exit $EXIT_FAILURE
      ;;
    *)
      # Get the name of the library object.
      [ -z "$libobj" ] && libobj=`$echo "X$srcfile" | $Xsed -e 's%^.*/%%'`
      ;;
    esac

    # Recognize several different file suffixes.
    # If the user specifies -o file.o, it is replaced with file.lo
    xform='[cCFSifmso]'
    case $libobj in
    *.ada) xform=ada ;;
    *.adb) xform=adb ;;
    *.ads) xform=ads ;;
    *.asm) xform=asm ;;
    *.c++) xform=c++ ;;
    *.cc) xform=cc ;;
    *.ii) xform=ii ;;
    *.class) xform=class ;;
    *.cpp) xform=cpp ;;
    *.cxx) xform=cxx ;;
    *.[fF][09]?) xform=[fF][09]. ;;
    *.for) xform=for ;;
    *.java) xform=java ;;
    *.obj) xform=obj ;;
    esac

    libobj=`$echo "X$libobj" | $Xsed -e "s/\.$xform$/.lo/"`

    case $libobj in
    *.lo) obj=`$echo "X$libobj" | $Xsed -e "$lo2o"` ;;
    *)
      $echo "$modename: cannot determine name of library object from \`$libobj'" 1>&2
      exit $EXIT_FAILURE
      ;;
    esac

    func_infer_tag $base_compile

    for arg in $later; do
      case $arg in
      -static)
	build_old_libs=yes
	continue
	;;

      -prefer-pic)
	pic_mode=yes
	continue
	;;

      -prefer-non-pic)
	pic_mode=no
	continue
	;;
      esac
    done

    qlibobj=`$echo "X$libobj" | $Xsed -e "$sed_quote_subst"`
    case $qlibobj in
      *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
	qlibobj="\"$qlibobj\"" ;;
    esac
    test "X$libobj" != "X$qlibobj" \
	&& $echo "X$libobj" | grep '[]~#^*{};<>?"'"'"' 	&()|`$[]' \
	&& $echo "$modename: libobj name \`$libobj' may not contain shell special characters."
    objname=`$echo "X$obj" | $Xsed -e 's%^.*/%%'`
    xdir=`$echo "X$obj" | $Xsed -e 's%/[^/]*$%%'`
    if test "X$xdir" = "X$obj"; then
      xdir=
    else
      xdir=$xdir/
    fi
    lobj=${xdir}$objdir/$objname

    if test -z "$base_compile"; then
      $echo "$modename: you must specify a compilation command" 1>&2
      $echo "$help" 1>&2
      exit $EXIT_FAILURE
    fi

    # Delete any leftover library objects.
    if test "$build_old_libs" = yes; then
      removelist="$obj $lobj $libobj ${libobj}T"
    else
      removelist="$lobj $libobj ${libobj}T"
    fi

    $run $rm $removelist
    trap "$run $rm $removelist; exit $EXIT_FAILURE" 1 2 15

    # On Cygwin there's no "real" PIC flag so we must build both object types
    case $host_os in
    cygwin* | mingw* | pw32* | os2*)
      pic_mode=default
      ;;
    esac
    if test "$pic_mode" = no && test "$deplibs_check_method" != pass_all; then
      # non-PIC code in shared libraries is not supported
      pic_mode=default
    fi

    # Calculate the filename of the output object if compiler does
    # not support -o with -c
    if test "$compiler_c_o" = no; then
      output_obj=`$echo "X$srcfile" | $Xsed -e 's%^.*/%%' -e 's%\.[^.]*$%%'`.${objext}
      lockfile="$output_obj.lock"
      removelist="$removelist $output_obj $lockfile"
      trap "$run $rm $removelist; exit $EXIT_FAILURE" 1 2 15
    else
      output_obj=
      need_locks=no
      lockfile=
    fi

    # Lock this critical section if it is needed
    # We use this script file to make the link, it avoids creating a new file
    if test "$need_locks" = yes; then
      until $run ln "$progpath" "$lockfile" 2>/dev/null; do
	$show "Waiting for $lockfile to be removed"
	sleep 2
      done
    elif test "$need_locks" = warn; then
      if test -f "$lockfile"; then
	$echo "\
*** ERROR, $lockfile exists and contains:
`cat $lockfile 2>/dev/null`

This indicates that another process is trying to use the same
temporary object file, and libtool could not work around it because
your compiler does not support \`-c' and \`-o' together.  If you
repeat this compilation, it may succeed, by chance, but you had better
avoid parallel builds (make -j) in this platform, or get a better
compiler."

	$run $rm $removelist
	exit $EXIT_FAILURE
      fi
      $echo "$srcfile" > "$lockfile"
    fi

    if test -n "$fix_srcfile_path"; then
      eval srcfile=\"$fix_srcfile_path\"
    fi
    qsrcfile=`$echo "X$srcfile" | $Xsed -e "$sed_quote_subst"`
    case $qsrcfile in
      *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
      qsrcfile="\"$qsrcfile\"" ;;
    esac

    $run $rm "$libobj" "${libobj}T"

    # Create a libtool object file (analogous to a ".la" file),
    # but don't create it if we're doing a dry run.
    test -z "$run" && cat > ${libobj}T <<EOF
# $libobj - a libtool object file
# Generated by $PROGRAM - GNU $PACKAGE $VERSION$TIMESTAMP
#
# Please DO NOT delete this file!
# It is necessary for linking the library.

# Name of the PIC object.
EOF

    # Only build a PIC object if we are building libtool libraries.
    if test "$build_libtool_libs" = yes; then
      # Without this assignment, base_compile gets emptied.
      fbsd_hideous_sh_bug=$base_compile

      if test "$pic_mode" != no; then
	command="$base_compile $qsrcfile $pic_flag"
      else
	# Don't build PIC code
	command="$base_compile $qsrcfile"
      fi

      if test ! -d "${xdir}$objdir"; then
	$show "$mkdir ${xdir}$objdir"
	$run $mkdir ${xdir}$objdir
	exit_status=$?
	if test "$exit_status" -ne 0 && test ! -d "${xdir}$objdir"; then
	  exit $exit_status
	fi
      fi

      if test -z "$output_obj"; then
	# Place PIC objects in $objdir
	command="$command -o $lobj"
      fi

      $run $rm "$lobj" "$output_obj"

      $show "$command"
      if $run eval "$command"; then :
      else
	test -n "$output_obj" && $run $rm $removelist
	exit $EXIT_FAILURE
      fi

      if test "$need_locks" = warn &&
	 test "X`cat $lockfile 2>/dev/null`" != "X$srcfile"; then
	$echo "\
*** ERROR, $lockfile contains:
`cat $lockfile 2>/dev/null`

but it should contain:
$srcfile

This indicates that another process is trying to use the same
temporary object file, and libtool could not work around it because
your compiler does not support \`-c' and \`-o' together.  If you
repeat this compilation, it may succeed, by chance, but you had better
avoid parallel builds (make -j) in this platform, or get a better
compiler."

	$run $rm $removelist
	exit $EXIT_FAILURE
      fi

      # Just move the object if needed, then go on to compile the next one
      if test -n "$output_obj" && test "X$output_obj" != "X$lobj"; then
	$show "$mv $output_obj $lobj"
	if $run $mv $output_obj $lobj; then :
	else
	  error=$?
	  $run $rm $removelist
	  exit $error
	fi
      fi

      # Append the name of the PIC object to the libtool object file.
      test -z "$run" && cat >> ${libobj}T <<EOF
pic_object='$objdir/$objname'

EOF

      # Allow error messages only from the first compilation.
      if test "$suppress_opt" = yes; then
        suppress_output=' >/dev/null 2>&1'
      fi
    else
      # No PIC object so indicate it doesn't exist in the libtool
      # object file.
      test -z "$run" && cat >> ${libobj}T <<EOF
pic_object=none

EOF
    fi

    # Only build a position-dependent object if we build old libraries.
    if test "$build_old_libs" = yes; then
      if test "$pic_mode" != yes; then
	# Don't build PIC code
	command="$base_compile $qsrcfile"
      else
	command="$base_compile $qsrcfile $pic_flag"
      fi
      if test "$compiler_c_o" = yes; then
	command="$command -o $obj"
      fi

      # Suppress compiler output if we already did a PIC compilation.
      command="$command$suppress_output"
      $run $rm "$obj" "$output_obj"
      $show "$command"
      if $run eval "$command"; then :
      else
	$run $rm $removelist
	exit $EXIT_FAILURE
      fi

      if test "$need_locks" = warn &&
	 test "X`cat $lockfile 2>/dev/null`" != "X$srcfile"; then
	$echo "\
*** ERROR, $lockfile contains:
`cat $lockfile 2>/dev/null`

but it should contain:
$srcfile

This indicates that another process is trying to use the same
temporary object file, and libtool could not work around it because
your compiler does not support \`-c' and \`-o' together.  If you
repeat this compilation, it may succeed, by chance, but you had better
avoid parallel builds (make -j) in this platform, or get a better
compiler."

	$run $rm $removelist
	exit $EXIT_FAILURE
      fi

      # Just move the object if needed
      if test -n "$output_obj" && test "X$output_obj" != "X$obj"; then
	$show "$mv $output_obj $obj"
	if $run $mv $output_obj $obj; then :
	else
	  error=$?
	  $run $rm $removelist
	  exit $error
	fi
      fi

      # Append the name of the non-PIC object the libtool object file.
      # Only append if the libtool object file exists.
      test -z "$run" && cat >> ${libobj}T <<EOF
# Name of the non-PIC object.
non_pic_object='$objname'

EOF
    else
      # Append the name of the non-PIC object the libtool object file.
      # Only append if the libtool object file exists.
      test -z "$run" && cat >> ${libobj}T <<EOF
# Name of the non-PIC object.
non_pic_object=none

EOF
    fi

    $run $mv "${libobj}T" "${libobj}"

    # Unlock the critical section if it was locked
    if test "$need_locks" != no; then
      $run $rm "$lockfile"
    fi

    exit $EXIT_SUCCESS
    ;;

  # libtool link mode
  link | relink)
    modename="$modename: link"
    case $host in
    *-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-os2*)
      # It is impossible to link a dll without this setting, and
      # we shouldn't force the makefile maintainer to figure out
      # which system we are compiling for in order to pass an extra
      # flag for every libtool invocation.
      # allow_undefined=no

      # FIXME: Unfortunately, there are problems with the above when trying
      # to make a dll which has undefined symbols, in which case not
      # even a static library is built.  For now, we need to specify
      # -no-undefined on the libtool link line when we can be certain
      # that all symbols are satisfied, otherwise we get a static library.
      allow_undefined=yes
      ;;
    *)
      allow_undefined=yes
      ;;
    esac
    libtool_args="$nonopt"
    base_compile="$nonopt $@"
    compile_command="$nonopt"
    finalize_command="$nonopt"

    compile_rpath=
    finalize_rpath=
    compile_shlibpath=
    finalize_shlibpath=
    convenience=
    old_convenience=
    deplibs=
    old_deplibs=
    compiler_flags=
    linker_flags=
    dllsearchpath=
    lib_search_path=`pwd`
    inst_prefix_dir=

    avoid_version=no
    dlfiles=
    dlprefiles=
    dlself=no
    export_dynamic=no
    export_symbols=
    export_symbols_regex=
    generated=
    libobjs=
    ltlibs=
    module=no
    no_install=no
    objs=
    non_pic_objects=
    notinst_path= # paths that contain not-installed libtool libraries
    precious_files_regex=
    prefer_static_libs=no
    preload=no
    prev=
    prevarg=
    release=
    rpath=
    xrpath=
    perm_rpath=
    temp_rpath=
    thread_safe=no
    vinfo=
    vinfo_number=no

    func_infer_tag $base_compile

    # We need to know -static, to get the right output filenames.
    for arg
    do
      case $arg in
      -all-static | -static | -static-libtool-libs)
	case $arg in
	-all-static)
	  if test "$build_libtool_libs" = yes && test -z "$link_static_flag"; then
	    $echo "$modename: warning: complete static linking is impossible in this configuration" 1>&2
	  fi
	  if test -n "$link_static_flag"; then
	    dlopen_self=$dlopen_self_static
	  fi
	  prefer_static_libs=yes
	  ;;
	-static)
	  if test -z "$pic_flag" && test -n "$link_static_flag"; then
	    dlopen_self=$dlopen_self_static
	  fi
	  prefer_static_libs=built
	  ;;
	-static-libtool-libs)
	  if test -z "$pic_flag" && test -n "$link_static_flag"; then
	    dlopen_self=$dlopen_self_static
	  fi
	  prefer_static_libs=yes
	  ;;
	esac
	build_libtool_libs=no
	build_old_libs=yes
	break
	;;
      esac
    done

    # See if our shared archives depend on static archives.
    test -n "$old_archive_from_new_cmds" && build_old_libs=yes

    # Go through the arguments, transforming them on the way.
    while test "$#" -gt 0; do
      arg="$1"
      shift
      case $arg in
      *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
	qarg=\"`$echo "X$arg" | $Xsed -e "$sed_quote_subst"`\" ### testsuite: skip nested quoting test
	;;
      *) qarg=$arg ;;
      esac
      libtool_args="$libtool_args $qarg"

      # If the previous option needs an argument, assign it.
      if test -n "$prev"; then
	case $prev in
	output)
	  compile_command="$compile_command @OUTPUT@"
	  finalize_command="$finalize_command @OUTPUT@"
	  ;;
	esac

	case $prev in
	dlfiles|dlprefiles)
	  if test "$preload" = no; then
	    # Add the symbol object into the linking commands.
	    compile_command="$compile_command @SYMFILE@"
	    finalize_command="$finalize_command @SYMFILE@"
	    preload=yes
	  fi
	  case $arg in
	  *.la | *.lo) ;;  # We handle these cases below.
	  force)
	    if test "$dlself" = no; then
	      dlself=needless
	      export_dynamic=yes
	    fi
	    prev=
	    continue
	    ;;
	  self)
	    if test "$prev" = dlprefiles; then
	      dlself=yes
	    elif test "$prev" = dlfiles && test "$dlopen_self" != yes; then
	      dlself=yes
	    else
	      dlself=needless
	      export_dynamic=yes
	    fi
	    prev=
	    continue
	    ;;
	  *)
	    if test "$prev" = dlfiles; then
	      dlfiles="$dlfiles $arg"
	    else
	      dlprefiles="$dlprefiles $arg"
	    fi
	    prev=
	    continue
	    ;;
	  esac
	  ;;
	expsyms)
	  export_symbols="$arg"
	  if test ! -f "$arg"; then
	    $echo "$modename: symbol file \`$arg' does not exist"
	    exit $EXIT_FAILURE
	  fi
	  prev=
	  continue
	  ;;
	expsyms_regex)
	  export_symbols_regex="$arg"
	  prev=
	  continue
	  ;;
	inst_prefix)
	  inst_prefix_dir="$arg"
	  prev=
	  continue
	  ;;
	precious_regex)
	  precious_files_regex="$arg"
	  prev=
	  continue
	  ;;
	release)
	  release="-$arg"
	  prev=
	  continue
	  ;;
	objectlist)
	  if test -f "$arg"; then
	    save_arg=$arg
	    moreargs=
	    for fil in `cat $save_arg`
	    do
#	      moreargs="$moreargs $fil"
	      arg=$fil
	      # A libtool-controlled object.

	      # Check to see that this really is a libtool object.
	      if (${SED} -e '2q' $arg | grep "^# Generated by .*$PACKAGE") >/dev/null 2>&1; then
		pic_object=
		non_pic_object=

		# Read the .lo file
		# If there is no directory component, then add one.
		case $arg in
		*/* | *\\*) . $arg ;;
		*) . ./$arg ;;
		esac

		if test -z "$pic_object" || \
		   test -z "$non_pic_object" ||
		   test "$pic_object" = none && \
		   test "$non_pic_object" = none; then
		  $echo "$modename: cannot find name of object for \`$arg'" 1>&2
		  exit $EXIT_FAILURE
		fi

		# Extract subdirectory from the argument.
		xdir=`$echo "X$arg" | $Xsed -e 's%/[^/]*$%%'`
		if test "X$xdir" = "X$arg"; then
		  xdir=
		else
		  xdir="$xdir/"
		fi

		if test "$pic_object" != none; then
		  # Prepend the subdirectory the object is found in.
		  pic_object="$xdir$pic_object"

		  if test "$prev" = dlfiles; then
		    if test "$build_libtool_libs" = yes && test "$dlopen_support" = yes; then
		      dlfiles="$dlfiles $pic_object"
		      prev=
		      continue
		    else
		      # If libtool objects are unsupported, then we need to preload.
		      prev=dlprefiles
		    fi
		  fi

		  # CHECK ME:  I think I busted this.  -Ossama
		  if test "$prev" = dlprefiles; then
		    # Preload the old-style object.
		    dlprefiles="$dlprefiles $pic_object"
		    prev=
		  fi

		  # A PIC object.
		  libobjs="$libobjs $pic_object"
		  arg="$pic_object"
		fi

		# Non-PIC object.
		if test "$non_pic_object" != none; then
		  # Prepend the subdirectory the object is found in.
		  non_pic_object="$xdir$non_pic_object"

		  # A standard non-PIC object
		  non_pic_objects="$non_pic_objects $non_pic_object"
		  if test -z "$pic_object" || test "$pic_object" = none ; then
		    arg="$non_pic_object"
		  fi
		else
		  # If the PIC object exists, use it instead.
		  # $xdir was prepended to $pic_object above.
		  non_pic_object="$pic_object"
		  non_pic_objects="$non_pic_objects $non_pic_object"
		fi
	      else
		# Only an error if not doing a dry-run.
		if test -z "$run"; then
		  $echo "$modename: \`$arg' is not a valid libtool object" 1>&2
		  exit $EXIT_FAILURE
		else
		  # Dry-run case.

		  # Extract subdirectory from the argument.
		  xdir=`$echo "X$arg" | $Xsed -e 's%/[^/]*$%%'`
		  if test "X$xdir" = "X$arg"; then
		    xdir=
		  else
		    xdir="$xdir/"
		  fi

		  pic_object=`$echo "X${xdir}${objdir}/${arg}" | $Xsed -e "$lo2o"`
		  non_pic_object=`$echo "X${xdir}${arg}" | $Xsed -e "$lo2o"`
		  libobjs="$libobjs $pic_object"
		  non_pic_objects="$non_pic_objects $non_pic_object"
		fi
	      fi
	    done
	  else
	    $echo "$modename: link input file \`$save_arg' does not exist"
	    exit $EXIT_FAILURE
	  fi
	  arg=$save_arg
	  prev=
	  continue
	  ;;
	rpath | xrpath)
	  # We need an absolute path.
	  case $arg in
	  [\\/]* | [A-Za-z]:[\\/]*) ;;
	  *)
	    $echo "$modename: only absolute run-paths are allowed" 1>&2
	    exit $EXIT_FAILURE
	    ;;
	  esac
	  if test "$prev" = rpath; then
	    case "$rpath " in
	    *" $arg "*) ;;
	    *) rpath="$rpath $arg" ;;
	    esac
	  else
	    case "$xrpath " in
	    *" $arg "*) ;;
	    *) xrpath="$xrpath $arg" ;;
	    esac
	  fi
	  prev=
	  continue
	  ;;
	xcompiler)
	  compiler_flags="$compiler_flags $qarg"
	  prev=
	  compile_command="$compile_command $qarg"
	  finalize_command="$finalize_command $qarg"
	  continue
	  ;;
	xlinker)
	  linker_flags="$linker_flags $qarg"
	  compiler_flags="$compiler_flags $wl$qarg"
	  prev=
	  compile_command="$compile_command $wl$qarg"
	  finalize_command="$finalize_command $wl$qarg"
	  continue
	  ;;
	xcclinker)
	  linker_flags="$linker_flags $qarg"
	  compiler_flags="$compiler_flags $qarg"
	  prev=
	  compile_command="$compile_command $qarg"
	  finalize_command="$finalize_command $qarg"
	  continue
	  ;;
	shrext)
  	  shrext_cmds="$arg"
	  prev=
	  continue
	  ;;
	darwin_framework|darwin_framework_skip)
	  test "$prev" = "darwin_framework" && compiler_flags="$compiler_flags $arg"
	  compile_command="$compile_command $arg"
	  finalize_command="$finalize_command $arg"
	  prev=
	  continue
	  ;;
	*)
	  eval "$prev=\"\$arg\""
	  prev=
	  continue
	  ;;
	esac
      fi # test -n "$prev"

      prevarg="$arg"

      case $arg in
      -all-static)
	if test -n "$link_static_flag"; then
	  compile_command="$compile_command $link_static_flag"
	  finalize_command="$finalize_command $link_static_flag"
	fi
	continue
	;;

      -allow-undefined)
	# FIXME: remove this flag sometime in the future.
	$echo "$modename: \`-allow-undefined' is deprecated because it is the default" 1>&2
	continue
	;;

      -avoid-version)
	avoid_version=yes
	continue
	;;

      -dlopen)
	prev=dlfiles
	continue
	;;

      -dlpreopen)
	prev=dlprefiles
	continue
	;;

      -export-dynamic)
	export_dynamic=yes
	continue
	;;

      -export-symbols | -export-symbols-regex)
	if test -n "$export_symbols" || test -n "$export_symbols_regex"; then
	  $echo "$modename: more than one -exported-symbols argument is not allowed"
	  exit $EXIT_FAILURE
	fi
	if test "X$arg" = "X-export-symbols"; then
	  prev=expsyms
	else
	  prev=expsyms_regex
	fi
	continue
	;;

      -framework|-arch|-isysroot)
	case " $CC " in
	  *" ${arg} ${1} "* | *" ${arg}	${1} "*) 
		prev=darwin_framework_skip ;;
	  *) compiler_flags="$compiler_flags $arg"
	     prev=darwin_framework ;;
	esac
	compile_command="$compile_command $arg"
	finalize_command="$finalize_command $arg"
	continue
	;;

      -inst-prefix-dir)
	prev=inst_prefix
	continue
	;;

      # The native IRIX linker understands -LANG:*, -LIST:* and -LNO:*
      # so, if we see these flags be careful not to treat them like -L
      -L[A-Z][A-Z]*:*)
	case $with_gcc/$host in
	no/*-*-irix* | /*-*-irix*)
	  compile_command="$compile_command $arg"
	  finalize_command="$finalize_command $arg"
	  ;;
	esac
	continue
	;;

      -L*)
	dir=`$echo "X$arg" | $Xsed -e 's/^-L//'`
	# We need an absolute path.
	case $dir in
	[\\/]* | [A-Za-z]:[\\/]*) ;;
	*)
	  absdir=`cd "$dir" && pwd`
	  if test -z "$absdir"; then
	    $echo "$modename: cannot determine absolute directory name of \`$dir'" 1>&2
	    absdir="$dir"
	    notinst_path="$notinst_path $dir"
	  fi
	  dir="$absdir"
	  ;;
	esac
	case "$deplibs " in
	*" -L$dir "*) ;;
	*)
	  deplibs="$deplibs -L$dir"
	  lib_search_path="$lib_search_path $dir"
	  ;;
	esac
	case $host in
	*-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-os2*)
	  testbindir=`$echo "X$dir" | $Xsed -e 's*/lib$*/bin*'`
	  case :$dllsearchpath: in
	  *":$dir:"*) ;;
	  *) dllsearchpath="$dllsearchpath:$dir";;
	  esac
	  case :$dllsearchpath: in
	  *":$testbindir:"*) ;;
	  *) dllsearchpath="$dllsearchpath:$testbindir";;
	  esac
	  ;;
	esac
	continue
	;;

      -l*)
	if test "X$arg" = "X-lc" || test "X$arg" = "X-lm"; then
	  case $host in
	  *-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-beos*)
	    # These systems don't actually have a C or math library (as such)
	    continue
	    ;;
	  *-*-os2*)
	    # These systems don't actually have a C library (as such)
	    test "X$arg" = "X-lc" && continue
	    ;;
	  *-*-openbsd* | *-*-freebsd* | *-*-dragonfly*)
	    # Do not include libc due to us having libc/libc_r.
	    test "X$arg" = "X-lc" && continue
	    ;;
	  *-*-rhapsody* | *-*-darwin1.[012])
	    # Rhapsody C and math libraries are in the System framework
	    deplibs="$deplibs -framework System"
	    continue
	    ;;
	  *-*-sco3.2v5* | *-*-sco5v6*)
	    # Causes problems with __ctype
	    test "X$arg" = "X-lc" && continue
	    ;;
	  *-*-sysv4.2uw2* | *-*-sysv5* | *-*-unixware* | *-*-OpenUNIX*)
	    # Compiler inserts libc in the correct place for threads to work
	    test "X$arg" = "X-lc" && continue
	    ;;
	  esac
	elif test "X$arg" = "X-lc_r"; then
	 case $host in
	 *-*-openbsd* | *-*-freebsd* | *-*-dragonfly*)
	   # Do not include libc_r directly, use -pthread flag.
	   continue
	   ;;
	 esac
	fi
	deplibs="$deplibs $arg"
	continue
	;;

      # Tru64 UNIX uses -model [arg] to determine the layout of C++
      # classes, name mangling, and exception handling.
      -model)
	compile_command="$compile_command $arg"
	compiler_flags="$compiler_flags $arg"
	finalize_command="$finalize_command $arg"
	prev=xcompiler
	continue
	;;

     -mt|-mthreads|-kthread|-Kthread|-pthread|-pthreads|--thread-safe|-threads)
	compiler_flags="$compiler_flags $arg"
	compile_command="$compile_command $arg"
	finalize_command="$finalize_command $arg"
	continue
	;;

      -module)
	module=yes
	continue
	;;

      # -64, -mips[0-9] enable 64-bit mode on the SGI compiler
      # -r[0-9][0-9]* specifies the processor on the SGI compiler
      # -xarch=*, -xtarget=* enable 64-bit mode on the Sun compiler
      # +DA*, +DD* enable 64-bit mode on the HP compiler
      # -q* pass through compiler args for the IBM compiler
      # -m* pass through architecture-specific compiler args for GCC
      # -m*, -t[45]*, -txscale* pass through architecture-specific
      # compiler args for GCC
      # -p, -pg, --coverage, -fprofile-* pass through profiling flag for GCC
      # -F/path gives path to uninstalled frameworks, gcc on darwin
      # @file GCC response files
      -64|-mips[0-9]|-r[0-9][0-9]*|-xarch=*|-xtarget=*|+DA*|+DD*|-q*|-m*| \
      -t[45]*|-txscale*|-p|-pg|--coverage|-fprofile-*|-F*|@*)

	# Unknown arguments in both finalize_command and compile_command need
	# to be aesthetically quoted because they are evaled later.
	arg=`$echo "X$arg" | $Xsed -e "$sed_quote_subst"`
	case $arg in
	*[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
	  arg="\"$arg\""
	  ;;
	esac
        compile_command="$compile_command $arg"
        finalize_command="$finalize_command $arg"
        compiler_flags="$compiler_flags $arg"
        continue
        ;;

      -shrext)
	prev=shrext
	continue
	;;

      -no-fast-install)
	fast_install=no
	continue
	;;

      -no-install)
	case $host in
	*-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-os2* | *-*-darwin*)
	  # The PATH hackery in wrapper scripts is required on Windows
	  # and Darwin in order for the loader to find any dlls it needs.
	  $echo "$modename: warning: \`-no-install' is ignored for $host" 1>&2
	  $echo "$modename: warning: assuming \`-no-fast-install' instead" 1>&2
	  fast_install=no
	  ;;
	*) no_install=yes ;;
	esac
	continue
	;;

      -no-undefined)
	allow_undefined=no
	continue
	;;

      -objectlist)
	prev=objectlist
	continue
	;;

      -o) prev=output ;;

      -precious-files-regex)
	prev=precious_regex
	continue
	;;

      -release)
	prev=release
	continue
	;;

      -rpath)
	prev=rpath
	continue
	;;

      -R)
	prev=xrpath
	continue
	;;

      -R*)
	dir=`$echo "X$arg" | $Xsed -e 's/^-R//'`
	# We need an absolute path.
	case $dir in
	[\\/]* | [A-Za-z]:[\\/]*) ;;
	*)
	  $echo "$modename: only absolute run-paths are allowed" 1>&2
	  exit $EXIT_FAILURE
	  ;;
	esac
	case "$xrpath " in
	*" $dir "*) ;;
	*) xrpath="$xrpath $dir" ;;
	esac
	continue
	;;

      -static | -static-libtool-libs)
	# The effects of -static are defined in a previous loop.
	# We used to do the same as -all-static on platforms that
	# didn't have a PIC flag, but the assumption that the effects
	# would be equivalent was wrong.  It would break on at least
	# Digital Unix and AIX.
	continue
	;;

      -thread-safe)
	thread_safe=yes
	continue
	;;

      -version-info)
	prev=vinfo
	continue
	;;
      -version-number)
	prev=vinfo
	vinfo_number=yes
	continue
	;;

      -Wc,*)
	args=`$echo "X$arg" | $Xsed -e "$sed_quote_subst" -e 's/^-Wc,//'`
	arg=
	save_ifs="$IFS"; IFS=','
	for flag in $args; do
	  IFS="$save_ifs"
	  case $flag in
	    *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
	    flag="\"$flag\""
	    ;;
	  esac
	  arg="$arg $wl$flag"
	  compiler_flags="$compiler_flags $flag"
	done
	IFS="$save_ifs"
	arg=`$echo "X$arg" | $Xsed -e "s/^ //"`
	;;

      -Wl,*)
	args=`$echo "X$arg" | $Xsed -e "$sed_quote_subst" -e 's/^-Wl,//'`
	arg=
	save_ifs="$IFS"; IFS=','
	for flag in $args; do
	  IFS="$save_ifs"
	  case $flag in
	    *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
	    flag="\"$flag\""
	    ;;
	  esac
	  arg="$arg $wl$flag"
	  compiler_flags="$compiler_flags $wl$flag"
	  linker_flags="$linker_flags $flag"
	done
	IFS="$save_ifs"
	arg=`$echo "X$arg" | $Xsed -e "s/^ //"`
	;;

      -Xcompiler)
	prev=xcompiler
	continue
	;;

      -Xlinker)
	prev=xlinker
	continue
	;;

      -XCClinker)
	prev=xcclinker
	continue
	;;

      # Some other compiler flag.
      -* | +*)
	# Unknown arguments in both finalize_command and compile_command need
	# to be aesthetically quoted because they are evaled later.
	arg=`$echo "X$arg" | $Xsed -e "$sed_quote_subst"`
	case $arg in
	*[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
	  arg="\"$arg\""
	  ;;
	esac
	;;

      *.$objext)
	# A standard object.
	objs="$objs $arg"
	;;

      *.lo)
	# A libtool-controlled object.

	# Check to see that this really is a libtool object.
	if (${SED} -e '2q' $arg | grep "^# Generated by .*$PACKAGE") >/dev/null 2>&1; then
	  pic_object=
	  non_pic_object=

	  # Read the .lo file
	  # If there is no directory component, then add one.
	  case $arg in
	  */* | *\\*) . $arg ;;
	  *) . ./$arg ;;
	  esac

	  if test -z "$pic_object" || \
	     test -z "$non_pic_object" ||
	     test "$pic_object" = none && \
	     test "$non_pic_object" = none; then
	    $echo "$modename: cannot find name of object for \`$arg'" 1>&2
	    exit $EXIT_FAILURE
	  fi

	  # Extract subdirectory from the argument.
	  xdir=`$echo "X$arg" | $Xsed -e 's%/[^/]*$%%'`
	  if test "X$xdir" = "X$arg"; then
	    xdir=
 	  else
	    xdir="$xdir/"
	  fi

	  if test "$pic_object" != none; then
	    # Prepend the subdirectory the object is found in.
	    pic_object="$xdir$pic_object"

	    if test "$prev" = dlfiles; then
	      if test "$build_libtool_libs" = yes && test "$dlopen_support" = yes; then
		dlfiles="$dlfiles $pic_object"
		prev=
		continue
	      else
		# If libtool objects are unsupported, then we need to preload.
		prev=dlprefiles
	      fi
	    fi

	    # CHECK ME:  I think I busted this.  -Ossama
	    if test "$prev" = dlprefiles; then
	      # Preload the old-style object.
	      dlprefiles="$dlprefiles $pic_object"
	      prev=
	    fi

	    # A PIC object.
	    libobjs="$libobjs $pic_object"
	    arg="$pic_object"
	  fi

	  # Non-PIC object.
	  if test "$non_pic_object" != none; then
	    # Prepend the subdirectory the object is found in.
	    non_pic_object="$xdir$non_pic_object"

	    # A standard non-PIC object
	    non_pic_objects="$non_pic_objects $non_pic_object"
	    if test -z "$pic_object" || test "$pic_object" = none ; then
	      arg="$non_pic_object"
	    fi
	  else
	    # If the PIC object exists, use it instead.
	    # $xdir was prepended to $pic_object above.
	    non_pic_object="$pic_object"
	    non_pic_objects="$non_pic_objects $non_pic_object"
	  fi
	else
	  # Only an error if not doing a dry-run.
	  if test -z "$run"; then
	    $echo "$modename: \`$arg' is not a valid libtool object" 1>&2
	    exit $EXIT_FAILURE
	  else
	    # Dry-run case.

	    # Extract subdirectory from the argument.
	    xdir=`$echo "X$arg" | $Xsed -e 's%/[^/]*$%%'`
	    if test "X$xdir" = "X$arg"; then
	      xdir=
	    else
	      xdir="$xdir/"
	    fi

	    pic_object=`$echo "X${xdir}${objdir}/${arg}" | $Xsed -e "$lo2o"`
	    non_pic_object=`$echo "X${xdir}${arg}" | $Xsed -e "$lo2o"`
	    libobjs="$libobjs $pic_object"
	    non_pic_objects="$non_pic_objects $non_pic_object"
	  fi
	fi
	;;

      *.$libext)
	# An archive.
	deplibs="$deplibs $arg"
	old_deplibs="$old_deplibs $arg"
	continue
	;;

      *.la)
	# A libtool-controlled library.

	if test "$prev" = dlfiles; then
	  # This library was specified with -dlopen.
	  dlfiles="$dlfiles $arg"
	  prev=
	elif test "$prev" = dlprefiles; then
	  # The library was specified with -dlpreopen.
	  dlprefiles="$dlprefiles $arg"
	  prev=
	else
	  deplibs="$deplibs $arg"
	fi
	continue
	;;

      # Some other compiler argument.
      *)
	# Unknown arguments in both finalize_command and compile_command need
	# to be aesthetically quoted because they are evaled later.
	arg=`$echo "X$arg" | $Xsed -e "$sed_quote_subst"`
	case $arg in
	*[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
	  arg="\"$arg\""
	  ;;
	esac
	;;
      esac # arg

      # Now actually substitute the argument into the commands.
      if test -n "$arg"; then
	compile_command="$compile_command $arg"
	finalize_command="$finalize_command $arg"
      fi
    done # argument parsing loop

    if test -n "$prev"; then
      $echo "$modename: the \`$prevarg' option requires an argument" 1>&2
      $echo "$help" 1>&2
      exit $EXIT_FAILURE
    fi

    if test "$export_dynamic" = yes && test -n "$export_dynamic_flag_spec"; then
      eval arg=\"$export_dynamic_flag_spec\"
      compile_command="$compile_command $arg"
      finalize_command="$finalize_command $arg"
    fi

    oldlibs=
    # calculate the name of the file, without its directory
    outputname=`$echo "X$output" | $Xsed -e 's%^.*/%%'`
    libobjs_save="$libobjs"

    if test -n "$shlibpath_var"; then
      # get the directories listed in $shlibpath_var
      eval shlib_search_path=\`\$echo \"X\${$shlibpath_var}\" \| \$Xsed -e \'s/:/ /g\'\`
    else
      shlib_search_path=
    fi
    eval sys_lib_search_path=\"$sys_lib_search_path_spec\"
    eval sys_lib_dlsearch_path=\"$sys_lib_dlsearch_path_spec\"

    output_objdir=`$echo "X$output" | $Xsed -e 's%/[^/]*$%%'`
    if test "X$output_objdir" = "X$output"; then
      output_objdir="$objdir"
    else
      output_objdir="$output_objdir/$objdir"
    fi
    # Create the object directory.
    if test ! -d "$output_objdir"; then
      $show "$mkdir $output_objdir"
      $run $mkdir $output_objdir
      exit_status=$?
      if test "$exit_status" -ne 0 && test ! -d "$output_objdir"; then
	exit $exit_status
      fi
    fi

    # Determine the type of output
    case $output in
    "")
      $echo "$modename: you must specify an output file" 1>&2
      $echo "$help" 1>&2
      exit $EXIT_FAILURE
      ;;
    *.$libext) linkmode=oldlib ;;
    *.lo | *.$objext) linkmode=obj ;;
    *.la) linkmode=lib ;;
    *) linkmode=prog ;; # Anything else should be a program.
    esac

    case $host in
    *cygwin* | *mingw* | *pw32*)
      # don't eliminate duplications in $postdeps and $predeps
      duplicate_compiler_generated_deps=yes
      ;;
    *)
      duplicate_compiler_generated_deps=$duplicate_deps
      ;;
    esac
    specialdeplibs=

    libs=
    # Find all interdependent deplibs by searching for libraries
    # that are linked more than once (e.g. -la -lb -la)
    for deplib in $deplibs; do
      if test "X$duplicate_deps" = "Xyes" ; then
	case "$libs " in
	*" $deplib "*) specialdeplibs="$specialdeplibs $deplib" ;;
	esac
      fi
      libs="$libs $deplib"
    done

    if test "$linkmode" = lib; then
      libs="$predeps $libs $compiler_lib_search_path $postdeps"

      # Compute libraries that are listed more than once in $predeps
      # $postdeps and mark them as special (i.e., whose duplicates are
      # not to be eliminated).
      pre_post_deps=
      if test "X$duplicate_compiler_generated_deps" = "Xyes" ; then
	for pre_post_dep in $predeps $postdeps; do
	  case "$pre_post_deps " in
	  *" $pre_post_dep "*) specialdeplibs="$specialdeplibs $pre_post_deps" ;;
	  esac
	  pre_post_deps="$pre_post_deps $pre_post_dep"
	done
      fi
      pre_post_deps=
    fi

    deplibs=
    newdependency_libs=
    newlib_search_path=
    need_relink=no # whether we're linking any uninstalled libtool libraries
    notinst_deplibs= # not-installed libtool libraries
    case $linkmode in
    lib)
	passes="conv link"
	for file in $dlfiles $dlprefiles; do
	  case $file in
	  *.la) ;;
	  *)
	    $echo "$modename: libraries can \`-dlopen' only libtool libraries: $file" 1>&2
	    exit $EXIT_FAILURE
	    ;;
	  esac
	done
	;;
    prog)
	compile_deplibs=
	finalize_deplibs=
	alldeplibs=no
	newdlfiles=
	newdlprefiles=
	passes="conv scan dlopen dlpreopen link"
	;;
    *)  passes="conv"
	;;
    esac
    for pass in $passes; do
      if test "$linkmode,$pass" = "lib,link" ||
	 test "$linkmode,$pass" = "prog,scan"; then
	libs="$deplibs"
	deplibs=
      fi
      if test "$linkmode" = prog; then
	case $pass in
	dlopen) libs="$dlfiles" ;;
	dlpreopen) libs="$dlprefiles" ;;
	link) libs="$deplibs %DEPLIBS% $dependency_libs" ;;
	esac
      fi
      if test "$pass" = dlopen; then
	# Collect dlpreopened libraries
	save_deplibs="$deplibs"
	deplibs=
      fi
      for deplib in $libs; do
	lib=
	found=no
	case $deplib in
	-mt|-mthreads|-kthread|-Kthread|-pthread|-pthreads|--thread-safe|-threads)
	  if test "$linkmode,$pass" = "prog,link"; then
	    compile_deplibs="$deplib $compile_deplibs"
	    finalize_deplibs="$deplib $finalize_deplibs"
	  else
	    compiler_flags="$compiler_flags $deplib"
	  fi
	  continue
	  ;;
	-l*)
	  if test "$linkmode" != lib && test "$linkmode" != prog; then
	    $echo "$modename: warning: \`-l' is ignored for archives/objects" 1>&2
	    continue
	  fi
	  name=`$echo "X$deplib" | $Xsed -e 's/^-l//'`
	  for searchdir in $newlib_search_path $lib_search_path $sys_lib_search_path $shlib_search_path; do
	    for search_ext in .la $std_shrext .so .a; do
	      # Search the libtool library
	      lib="$searchdir/lib${name}${search_ext}"
	      if test -f "$lib"; then
		if test "$search_ext" = ".la"; then
		  found=yes
		else
		  found=no
		fi
		break 2
	      fi
	    done
	  done
	  if test "$found" != yes; then
	    # deplib doesn't seem to be a libtool library
	    if test "$linkmode,$pass" = "prog,link"; then
	      compile_deplibs="$deplib $compile_deplibs"
	      finalize_deplibs="$deplib $finalize_deplibs"
	    else
	      deplibs="$deplib $deplibs"
	      test "$linkmode" = lib && newdependency_libs="$deplib $newdependency_libs"
	    fi
	    continue
	  else # deplib is a libtool library
	    # If $allow_libtool_libs_with_static_runtimes && $deplib is a stdlib,
	    # We need to do some special things here, and not later.
	    if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
	      case " $predeps $postdeps " in
	      *" $deplib "*)
		if (${SED} -e '2q' $lib |
                    grep "^# Generated by .*$PACKAGE") >/dev/null 2>&1; then
		  library_names=
		  old_library=
		  case $lib in
		  */* | *\\*) . $lib ;;
		  *) . ./$lib ;;
		  esac
		  for l in $old_library $library_names; do
		    ll="$l"
		  done
		  if test "X$ll" = "X$old_library" ; then # only static version available
		    found=no
		    ladir=`$echo "X$lib" | $Xsed -e 's%/[^/]*$%%'`
		    test "X$ladir" = "X$lib" && ladir="."
		    lib=$ladir/$old_library
		    if test "$linkmode,$pass" = "prog,link"; then
		      compile_deplibs="$deplib $compile_deplibs"
		      finalize_deplibs="$deplib $finalize_deplibs"
		    else
		      deplibs="$deplib $deplibs"
		      test "$linkmode" = lib && newdependency_libs="$deplib $newdependency_libs"
		    fi
		    continue
		  fi
		fi
	        ;;
	      *) ;;
	      esac
	    fi
	  fi
	  ;; # -l
	-L*)
	  case $linkmode in
	  lib)
	    deplibs="$deplib $deplibs"
	    test "$pass" = conv && continue
	    newdependency_libs="$deplib $newdependency_libs"
	    newlib_search_path="$newlib_search_path "`$echo "X$deplib" | $Xsed -e 's/^-L//'`
	    ;;
	  prog)
	    if test "$pass" = conv; then
	      deplibs="$deplib $deplibs"
	      continue
	    fi
	    if test "$pass" = scan; then
	      deplibs="$deplib $deplibs"
	    else
	      compile_deplibs="$deplib $compile_deplibs"
	      finalize_deplibs="$deplib $finalize_deplibs"
	    fi
	    newlib_search_path="$newlib_search_path "`$echo "X$deplib" | $Xsed -e 's/^-L//'`
	    ;;
	  *)
	    $echo "$modename: warning: \`-L' is ignored for archives/objects" 1>&2
	    ;;
	  esac # linkmode
	  continue
	  ;; # -L
	-R*)
	  if test "$pass" = link; then
	    dir=`$echo "X$deplib" | $Xsed -e 's/^-R//'`
	    # Make sure the xrpath contains only unique directories.
	    case "$xrpath " in
	    *" $dir "*) ;;
	    *) xrpath="$xrpath $dir" ;;
	    esac
	  fi
	  deplibs="$deplib $deplibs"
	  continue
	  ;;
	*.la) lib="$deplib" ;;
	*.$libext)
	  if test "$pass" = conv; then
	    deplibs="$deplib $deplibs"
	    continue
	  fi
	  case $linkmode in
	  lib)
	    valid_a_lib=no
	    case $deplibs_check_method in
	      match_pattern*)
		set dummy $deplibs_check_method
	        match_pattern_regex=`expr "$deplibs_check_method" : "$2 \(.*\)"`
		if eval $echo \"$deplib\" 2>/dev/null \
		    | $SED 10q \
		    | $EGREP "$match_pattern_regex" > /dev/null; then
		  valid_a_lib=yes
		fi
		;;
	      pass_all)
		valid_a_lib=yes
		;;
            esac
	    if test "$valid_a_lib" != yes; then
	      $echo
	      $echo "*** Warning: Trying to link with static lib archive $deplib."
	      $echo "*** I have the capability to make that library automatically link in when"
	      $echo "*** you link to this library.  But I can only do this if you have a"
	      $echo "*** shared version of the library, which you do not appear to have"
	      $echo "*** because the file extensions .$libext of this argument makes me believe"
	      $echo "*** that it is just a static archive that I should not used here."
	    else
	      $echo
	      $echo "*** Warning: Linking the shared library $output against the"
	      $echo "*** static library $deplib is not portable!"
	      deplibs="$deplib $deplibs"
	    fi
	    continue
	    ;;
	  prog)
	    if test "$pass" != link; then
	      deplibs="$deplib $deplibs"
	    else
	      compile_deplibs="$deplib $compile_deplibs"
	      finalize_deplibs="$deplib $finalize_deplibs"
	    fi
	    continue
	    ;;
	  esac # linkmode
	  ;; # *.$libext
	*.lo | *.$objext)
	  if test "$pass" = conv; then
	    deplibs="$deplib $deplibs"
	  elif test "$linkmode" = prog; then
	    if test "$pass" = dlpreopen || test "$dlopen_support" != yes || test "$build_libtool_libs" = no; then
	      # If there is no dlopen support or we're linking statically,
	      # we need to preload.
	      newdlprefiles="$newdlprefiles $deplib"
	      compile_deplibs="$deplib $compile_deplibs"
	      finalize_deplibs="$deplib $finalize_deplibs"
	    else
	      newdlfiles="$newdlfiles $deplib"
	    fi
	  fi
	  continue
	  ;;
	%DEPLIBS%)
	  alldeplibs=yes
	  continue
	  ;;
	esac # case $deplib
	if test "$found" = yes || test -f "$lib"; then :
	else
	  $echo "$modename: cannot find the library \`$lib' or unhandled argument \`$deplib'" 1>&2
	  exit $EXIT_FAILURE
	fi

	# Check to see that this really is a libtool archive.
	if (${SED} -e '2q' $lib | grep "^# Generated by .*$PACKAGE") >/dev/null 2>&1; then :
	else
	  $echo "$modename: \`$lib' is not a valid libtool archive" 1>&2
	  exit $EXIT_FAILURE
	fi

	ladir=`$echo "X$lib" | $Xsed -e 's%/[^/]*$%%'`
	test "X$ladir" = "X$lib" && ladir="."

	dlname=
	dlopen=
	dlpreopen=
	libdir=
	library_names=
	old_library=
	# If the library was installed with an old release of libtool,
	# it will not redefine variables installed, or shouldnotlink
	installed=yes
	shouldnotlink=no
	avoidtemprpath=


	# Read the .la file
	case $lib in
	*/* | *\\*) . $lib ;;
	*) . ./$lib ;;
	esac

	if test "$linkmode,$pass" = "lib,link" ||
	   test "$linkmode,$pass" = "prog,scan" ||
	   { test "$linkmode" != prog && test "$linkmode" != lib; }; then
	  test -n "$dlopen" && dlfiles="$dlfiles $dlopen"
	  test -n "$dlpreopen" && dlprefiles="$dlprefiles $dlpreopen"
	fi

	if test "$pass" = conv; then
	  # Only check for convenience libraries
	  deplibs="$lib $deplibs"
	  if test -z "$libdir"; then
	    if test -z "$old_library"; then
	      $echo "$modename: cannot find name of link library for \`$lib'" 1>&2
	      exit $EXIT_FAILURE
	    fi
	    # It is a libtool convenience library, so add in its objects.
	    convenience="$convenience $ladir/$objdir/$old_library"
	    old_convenience="$old_convenience $ladir/$objdir/$old_library"
	    tmp_libs=
	    for deplib in $dependency_libs; do
	      deplibs="$deplib $deplibs"
              if test "X$duplicate_deps" = "Xyes" ; then
	        case "$tmp_libs " in
	        *" $deplib "*) specialdeplibs="$specialdeplibs $deplib" ;;
	        esac
              fi
	      tmp_libs="$tmp_libs $deplib"
	    done
	  elif test "$linkmode" != prog && test "$linkmode" != lib; then
	    $echo "$modename: \`$lib' is not a convenience library" 1>&2
	    exit $EXIT_FAILURE
	  fi
	  continue
	fi # $pass = conv


	# Get the name of the library we link against.
	linklib=
	for l in $old_library $library_names; do
	  linklib="$l"
	done
	if test -z "$linklib"; then
	  $echo "$modename: cannot find name of link library for \`$lib'" 1>&2
	  exit $EXIT_FAILURE
	fi

	# This library was specified with -dlopen.
	if test "$pass" = dlopen; then
	  if test -z "$libdir"; then
	    $echo "$modename: cannot -dlopen a convenience library: \`$lib'" 1>&2
	    exit $EXIT_FAILURE
	  fi
	  if test -z "$dlname" ||
	     test "$dlopen_support" != yes ||
	     test "$build_libtool_libs" = no; then
	    # If there is no dlname, no dlopen support or we're linking
	    # statically, we need to preload.  We also need to preload any
	    # dependent libraries so libltdl's deplib preloader doesn't
	    # bomb out in the load deplibs phase.
	    dlprefiles="$dlprefiles $lib $dependency_libs"
	  else
	    newdlfiles="$newdlfiles $lib"
	  fi
	  continue
	fi # $pass = dlopen

	# We need an absolute path.
	case $ladir in
	[\\/]* | [A-Za-z]:[\\/]*) abs_ladir="$ladir" ;;
	*)
	  abs_ladir=`cd "$ladir" && pwd`
	  if test -z "$abs_ladir"; then
	    $echo "$modename: warning: cannot determine absolute directory name of \`$ladir'" 1>&2
	    $echo "$modename: passing it literally to the linker, although it might fail" 1>&2
	    abs_ladir="$ladir"
	  fi
	  ;;
	esac
	laname=`$echo "X$lib" | $Xsed -e 's%^.*/%%'`

	# Find the relevant object directory and library name.
	if test "X$installed" = Xyes; then
	  if test ! -f "$libdir/$linklib" && test -f "$abs_ladir/$linklib"; then
	    $echo "$modename: warning: library \`$lib' was moved." 1>&2
	    dir="$ladir"
	    absdir="$abs_ladir"
	    libdir="$abs_ladir"
	  else
	    dir="$libdir"
	    absdir="$libdir"
	  fi
	  test "X$hardcode_automatic" = Xyes && avoidtemprpath=yes
	else
	  if test ! -f "$ladir/$objdir/$linklib" && test -f "$abs_ladir/$linklib"; then
	    dir="$ladir"
	    absdir="$abs_ladir"
	    # Remove this search path later
	    notinst_path="$notinst_path $abs_ladir"
	  else
	    dir="$ladir/$objdir"
	    absdir="$abs_ladir/$objdir"
	    # Remove this search path later
	    notinst_path="$notinst_path $abs_ladir"
	  fi
	fi # $installed = yes
	name=`$echo "X$laname" | $Xsed -e 's/\.la$//' -e 's/^lib//'`

	# This library was specified with -dlpreopen.
	if test "$pass" = dlpreopen; then
	  if test -z "$libdir"; then
	    $echo "$modename: cannot -dlpreopen a convenience library: \`$lib'" 1>&2
	    exit $EXIT_FAILURE
	  fi
	  # Prefer using a static library (so that no silly _DYNAMIC symbols
	  # are required to link).
	  if test -n "$old_library"; then
	    newdlprefiles="$newdlprefiles $dir/$old_library"
	  # Otherwise, use the dlname, so that lt_dlopen finds it.
	  elif test -n "$dlname"; then
	    newdlprefiles="$newdlprefiles $dir/$dlname"
	  else
	    newdlprefiles="$newdlprefiles $dir/$linklib"
	  fi
	fi # $pass = dlpreopen

	if test -z "$libdir"; then
	  # Link the convenience library
	  if test "$linkmode" = lib; then
	    deplibs="$dir/$old_library $deplibs"
	  elif test "$linkmode,$pass" = "prog,link"; then
	    compile_deplibs="$dir/$old_library $compile_deplibs"
	    finalize_deplibs="$dir/$old_library $finalize_deplibs"
	  else
	    deplibs="$lib $deplibs" # used for prog,scan pass
	  fi
	  continue
	fi


	if test "$linkmode" = prog && test "$pass" != link; then
	  newlib_search_path="$newlib_search_path $ladir"
	  deplibs="$lib $deplibs"

	  linkalldeplibs=no
	  if test "$link_all_deplibs" != no || test -z "$library_names" ||
	     test "$build_libtool_libs" = no; then
	    linkalldeplibs=yes
	  fi

	  tmp_libs=
	  for deplib in $dependency_libs; do
	    case $deplib in
	    -L*) newlib_search_path="$newlib_search_path "`$echo "X$deplib" | $Xsed -e 's/^-L//'`;; ### testsuite: skip nested quoting test
	    esac
	    # Need to link against all dependency_libs?
	    if test "$linkalldeplibs" = yes; then
	      deplibs="$deplib $deplibs"
	    else
	      # Need to hardcode shared library paths
	      # or/and link against static libraries
	      newdependency_libs="$deplib $newdependency_libs"
	    fi
	    if test "X$duplicate_deps" = "Xyes" ; then
	      case "$tmp_libs " in
	      *" $deplib "*) specialdeplibs="$specialdeplibs $deplib" ;;
	      esac
	    fi
	    tmp_libs="$tmp_libs $deplib"
	  done # for deplib
	  continue
	fi # $linkmode = prog...

	if test "$linkmode,$pass" = "prog,link"; then
	  if test -n "$library_names" &&
	     { { test "$prefer_static_libs" = no ||
		 test "$prefer_static_libs,$installed" = "built,yes"; } ||
	       test -z "$old_library"; }; then
	    # We need to hardcode the library path
	    if test -n "$shlibpath_var" && test -z "$avoidtemprpath" ; then
	      # Make sure the rpath contains only unique directories.
	      case "$temp_rpath " in
	      *" $dir "*) ;;
	      *" $absdir "*) ;;
	      *) temp_rpath="$temp_rpath $absdir" ;;
	      esac
	    fi

	    # Hardcode the library path.
	    # Skip directories that are in the system default run-time
	    # search path.
	    case " $sys_lib_dlsearch_path " in
	    *" $absdir "*) ;;
	    *)
	      case "$compile_rpath " in
	      *" $absdir "*) ;;
	      *) compile_rpath="$compile_rpath $absdir"
	      esac
	      ;;
	    esac
	    case " $sys_lib_dlsearch_path " in
	    *" $libdir "*) ;;
	    *)
	      case "$finalize_rpath " in
	      *" $libdir "*) ;;
	      *) finalize_rpath="$finalize_rpath $libdir"
	      esac
	      ;;
	    esac
	  fi # $linkmode,$pass = prog,link...

	  if test "$alldeplibs" = yes &&
	     { test "$deplibs_check_method" = pass_all ||
	       { test "$build_libtool_libs" = yes &&
		 test -n "$library_names"; }; }; then
	    # We only need to search for static libraries
	    continue
	  fi
	fi

	link_static=no # Whether the deplib will be linked statically
	use_static_libs=$prefer_static_libs
	if test "$use_static_libs" = built && test "$installed" = yes ; then
	  use_static_libs=no
	fi
	if test -n "$library_names" &&
	   { test "$use_static_libs" = no || test -z "$old_library"; }; then
	  if test "$installed" = no; then
	    notinst_deplibs="$notinst_deplibs $lib"
	    need_relink=yes
	  fi
	  # This is a shared library

	  # Warn about portability, can't link against -module's on
	  # some systems (darwin)
	  if test "$shouldnotlink" = yes && test "$pass" = link ; then
	    $echo
	    if test "$linkmode" = prog; then
	      $echo "*** Warning: Linking the executable $output against the loadable module"
	    else
	      $echo "*** Warning: Linking the shared library $output against the loadable module"
	    fi
	    $echo "*** $linklib is not portable!"
	  fi
	  if test "$linkmode" = lib &&
	     test "$hardcode_into_libs" = yes; then
	    # Hardcode the library path.
	    # Skip directories that are in the system default run-time
	    # search path.
	    case " $sys_lib_dlsearch_path " in
	    *" $absdir "*) ;;
	    *)
	      case "$compile_rpath " in
	      *" $absdir "*) ;;
	      *) compile_rpath="$compile_rpath $absdir"
	      esac
	      ;;
	    esac
	    case " $sys_lib_dlsearch_path " in
	    *" $libdir "*) ;;
	    *)
	      case "$finalize_rpath " in
	      *" $libdir "*) ;;
	      *) finalize_rpath="$finalize_rpath $libdir"
	      esac
	      ;;
	    esac
	  fi

	  if test -n "$old_archive_from_expsyms_cmds"; then
	    # figure out the soname
	    set dummy $library_names
	    realname="$2"
	    shift; shift
	    libname=`eval \\$echo \"$libname_spec\"`
	    # use dlname if we got it. it's perfectly good, no?
	    if test -n "$dlname"; then
	      soname="$dlname"
	    elif test -n "$soname_spec"; then
	      # bleh windows
	      case $host in
	      *cygwin* | mingw*)
		major=`expr $current - $age`
		versuffix="-$major"
		;;
	      esac
	      eval soname=\"$soname_spec\"
	    else
	      soname="$realname"
	    fi

	    # Make a new name for the extract_expsyms_cmds to use
	    soroot="$soname"
	    soname=`$echo $soroot | ${SED} -e 's/^.*\///'`
	    newlib="libimp-`$echo $soname | ${SED} 's/^lib//;s/\.dll$//'`.a"

	    # If the library has no export list, then create one now
	    if test -f "$output_objdir/$soname-def"; then :
	    else
	      $show "extracting exported symbol list from \`$soname'"
	      save_ifs="$IFS"; IFS='~'
	      cmds=$extract_expsyms_cmds
	      for cmd in $cmds; do
		IFS="$save_ifs"
		eval cmd=\"$cmd\"
		$show "$cmd"
		$run eval "$cmd" || exit $?
	      done
	      IFS="$save_ifs"
	    fi

	    # Create $newlib
	    if test -f "$output_objdir/$newlib"; then :; else
	      $show "generating import library for \`$soname'"
	      save_ifs="$IFS"; IFS='~'
	      cmds=$old_archive_from_expsyms_cmds
	      for cmd in $cmds; do
		IFS="$save_ifs"
		eval cmd=\"$cmd\"
		$show "$cmd"
		$run eval "$cmd" || exit $?
	      done
	      IFS="$save_ifs"
	    fi
	    # make sure the library variables are pointing to the new library
	    dir=$output_objdir
	    linklib=$newlib
	  fi # test -n "$old_archive_from_expsyms_cmds"

	  if test "$linkmode" = prog || test "$mode" != relink; then
	    add_shlibpath=
	    add_dir=
	    add=
	    lib_linked=yes
	    case $hardcode_action in
	    immediate | unsupported)
	      if test "$hardcode_direct" = no; then
		add="$dir/$linklib"
		case $host in
		  *-*-sco3.2v5.0.[024]*) add_dir="-L$dir" ;;
		  *-*-sysv4*uw2*) add_dir="-L$dir" ;;
		  *-*-sysv5OpenUNIX* | *-*-sysv5UnixWare7.[01].[10]* | \
		    *-*-unixware7*) add_dir="-L$dir" ;;
		  *-*-darwin* )
		    # if the lib is a module then we can not link against
		    # it, someone is ignoring the new warnings I added
		    if /usr/bin/file -L $add 2> /dev/null |
                      $EGREP ": [^:]* bundle" >/dev/null ; then
		      $echo "** Warning, lib $linklib is a module, not a shared library"
		      if test -z "$old_library" ; then
		        $echo
		        $echo "** And there doesn't seem to be a static archive available"
		        $echo "** The link will probably fail, sorry"
		      else
		        add="$dir/$old_library"
		      fi
		    fi
		esac
	      elif test "$hardcode_minus_L" = no; then
		case $host in
		*-*-sunos*) add_shlibpath="$dir" ;;
		esac
		add_dir="-L$dir"
		add="-l$name"
	      elif test "$hardcode_shlibpath_var" = no; then
		add_shlibpath="$dir"
		add="-l$name"
	      else
		lib_linked=no
	      fi
	      ;;
	    relink)
	      if test "$hardcode_direct" = yes; then
		add="$dir/$linklib"
	      elif test "$hardcode_minus_L" = yes; then
		add_dir="-L$dir"
		# Try looking first in the location we're being installed to.
		if test -n "$inst_prefix_dir"; then
		  case $libdir in
		    [\\/]*)
		      add_dir="$add_dir -L$inst_prefix_dir$libdir"
		      ;;
		  esac
		fi
		add="-l$name"
	      elif test "$hardcode_shlibpath_var" = yes; then
		add_shlibpath="$dir"
		add="-l$name"
	      else
		lib_linked=no
	      fi
	      ;;
	    *) lib_linked=no ;;
	    esac

	    if test "$lib_linked" != yes; then
	      $echo "$modename: configuration error: unsupported hardcode properties"
	      exit $EXIT_FAILURE
	    fi

	    if test -n "$add_shlibpath"; then
	      case :$compile_shlibpath: in
	      *":$add_shlibpath:"*) ;;
	      *) compile_shlibpath="$compile_shlibpath$add_shlibpath:" ;;
	      esac
	    fi
	    if test "$linkmode" = prog; then
	      test -n "$add_dir" && compile_deplibs="$add_dir $compile_deplibs"
	      test -n "$add" && compile_deplibs="$add $compile_deplibs"
	    else
	      test -n "$add_dir" && deplibs="$add_dir $deplibs"
	      test -n "$add" && deplibs="$add $deplibs"
	      if test "$hardcode_direct" != yes && \
		 test "$hardcode_minus_L" != yes && \
		 test "$hardcode_shlibpath_var" = yes; then
		case :$finalize_shlibpath: in
		*":$libdir:"*) ;;
		*) finalize_shlibpath="$finalize_shlibpath$libdir:" ;;
		esac
	      fi
	    fi
	  fi

	  if test "$linkmode" = prog || test "$mode" = relink; then
	    add_shlibpath=
	    add_dir=
	    add=
	    # Finalize command for both is simple: just hardcode it.
	    if test "$hardcode_direct" = yes; then
	      add="$libdir/$linklib"
	    elif test "$hardcode_minus_L" = yes; then
	      add_dir="-L$libdir"
	      add="-l$name"
	    elif test "$hardcode_shlibpath_var" = yes; then
	      case :$finalize_shlibpath: in
	      *":$libdir:"*) ;;
	      *) finalize_shlibpath="$finalize_shlibpath$libdir:" ;;
	      esac
	      add="-l$name"
	    elif test "$hardcode_automatic" = yes; then
	      if test -n "$inst_prefix_dir" &&
		 test -f "$inst_prefix_dir$libdir/$linklib" ; then
	        add="$inst_prefix_dir$libdir/$linklib"
	      else
	        add="$libdir/$linklib"
	      fi
	    else
	      # We cannot seem to hardcode it, guess we'll fake it.
	      add_dir="-L$libdir"
	      # Try looking first in the location we're being installed to.
	      if test -n "$inst_prefix_dir"; then
		case $libdir in
		  [\\/]*)
		    add_dir="$add_dir -L$inst_prefix_dir$libdir"
		    ;;
		esac
	      fi
	      add="-l$name"
	    fi

	    if test "$linkmode" = prog; then
	      test -n "$add_dir" && finalize_deplibs="$add_dir $finalize_deplibs"
	      test -n "$add" && finalize_deplibs="$add $finalize_deplibs"
	    else
	      test -n "$add_dir" && deplibs="$add_dir $deplibs"
	      test -n "$add" && deplibs="$add $deplibs"
	    fi
	  fi
	elif test "$linkmode" = prog; then
	  # Here we assume that one of hardcode_direct or hardcode_minus_L
	  # is not unsupported.  This is valid on all known static and
	  # shared platforms.
	  if test "$hardcode_direct" != unsupported; then
	    test -n "$old_library" && linklib="$old_library"
	    compile_deplibs="$dir/$linklib $compile_deplibs"
	    finalize_deplibs="$dir/$linklib $finalize_deplibs"
	  else
	    compile_deplibs="-l$name -L$dir $compile_deplibs"
	    finalize_deplibs="-l$name -L$dir $finalize_deplibs"
	  fi
	elif test "$build_libtool_libs" = yes; then
	  # Not a shared library
	  if test "$deplibs_check_method" != pass_all; then
	    # We're trying link a shared library against a static one
	    # but the system doesn't support it.

	    # Just print a warning and add the library to dependency_libs so
	    # that the program can be linked against the static library.
	    $echo
	    $echo "*** Warning: This system can not link to static lib archive $lib."
	    $echo "*** I have the capability to make that library automatically link in when"
	    $echo "*** you link to this library.  But I can only do this if you have a"
	    $echo "*** shared version of the library, which you do not appear to have."
	    if test "$module" = yes; then
	      $echo "*** But as you try to build a module library, libtool will still create "
	      $echo "*** a static module, that should work as long as the dlopening application"
	      $echo "*** is linked with the -dlopen flag to resolve symbols at runtime."
	      if test -z "$global_symbol_pipe"; then
		$echo
		$echo "*** However, this would only work if libtool was able to extract symbol"
		$echo "*** lists from a program, using \`nm' or equivalent, but libtool could"
		$echo "*** not find such a program.  So, this module is probably useless."
		$echo "*** \`nm' from GNU binutils and a full rebuild may help."
	      fi
	      if test "$build_old_libs" = no; then
		build_libtool_libs=module
		build_old_libs=yes
	      else
		build_libtool_libs=no
	      fi
	    fi
	  else
	    deplibs="$dir/$old_library $deplibs"
	    link_static=yes
	  fi
	fi # link shared/static library?

	if test "$linkmode" = lib; then
	  if test -n "$dependency_libs" &&
	     { test "$hardcode_into_libs" != yes ||
	       test "$build_old_libs" = yes ||
	       test "$link_static" = yes; }; then
	    # Extract -R from dependency_libs
	    temp_deplibs=
	    for libdir in $dependency_libs; do
	      case $libdir in
	      -R*) temp_xrpath=`$echo "X$libdir" | $Xsed -e 's/^-R//'`
		   case " $xrpath " in
		   *" $temp_xrpath "*) ;;
		   *) xrpath="$xrpath $temp_xrpath";;
		   esac;;
	      *) temp_deplibs="$temp_deplibs $libdir";;
	      esac
	    done
	    dependency_libs="$temp_deplibs"
	  fi

	  newlib_search_path="$newlib_search_path $absdir"
	  # Link against this library
	  test "$link_static" = no && newdependency_libs="$abs_ladir/$laname $newdependency_libs"
	  # ... and its dependency_libs
	  tmp_libs=
	  for deplib in $dependency_libs; do
	    newdependency_libs="$deplib $newdependency_libs"
	    if test "X$duplicate_deps" = "Xyes" ; then
	      case "$tmp_libs " in
	      *" $deplib "*) specialdeplibs="$specialdeplibs $deplib" ;;
	      esac
	    fi
	    tmp_libs="$tmp_libs $deplib"
	  done

	  if test "$link_all_deplibs" != no; then
	    # Add the search paths of all dependency libraries
	    for deplib in $dependency_libs; do
	      case $deplib in
	      -L*) path="$deplib" ;;
	      *.la)
		dir=`$echo "X$deplib" | $Xsed -e 's%/[^/]*$%%'`
		test "X$dir" = "X$deplib" && dir="."
		# We need an absolute path.
		case $dir in
		[\\/]* | [A-Za-z]:[\\/]*) absdir="$dir" ;;
		*)
		  absdir=`cd "$dir" && pwd`
		  if test -z "$absdir"; then
		    $echo "$modename: warning: cannot determine absolute directory name of \`$dir'" 1>&2
		    absdir="$dir"
		  fi
		  ;;
		esac
		if grep "^installed=no" $deplib > /dev/null; then
		  path="$absdir/$objdir"
		else
		  eval libdir=`${SED} -n -e 's/^libdir=\(.*\)$/\1/p' $deplib`
		  if test -z "$libdir"; then
		    $echo "$modename: \`$deplib' is not a valid libtool archive" 1>&2
		    exit $EXIT_FAILURE
		  fi
		  if test "$absdir" != "$libdir"; then
		    $echo "$modename: warning: \`$deplib' seems to be moved" 1>&2
		  fi
		  path="$absdir"
		fi
		depdepl=
		case $host in
		*-*-darwin*)
		  # we do not want to link against static libs,
		  # but need to link against shared
		  eval deplibrary_names=`${SED} -n -e 's/^library_names=\(.*\)$/\1/p' $deplib`
		  if test -n "$deplibrary_names" ; then
		    for tmp in $deplibrary_names ; do
		      depdepl=$tmp
		    done
		    if test -f "$path/$depdepl" ; then
		      depdepl="$path/$depdepl"
		    fi
		    # do not add paths which are already there
		    case " $newlib_search_path " in
		    *" $path "*) ;;
		    *) newlib_search_path="$newlib_search_path $path";;
		    esac
		  fi
		  path=""
		  ;;
		*)
		  path="-L$path"
		  ;;
		esac
		;;
	      -l*)
		case $host in
		*-*-darwin*)
		  # Again, we only want to link against shared libraries
		  eval tmp_libs=`$echo "X$deplib" | $Xsed -e "s,^\-l,,"`
		  for tmp in $newlib_search_path ; do
		    if test -f "$tmp/lib$tmp_libs.dylib" ; then
		      eval depdepl="$tmp/lib$tmp_libs.dylib"
		      break
		    fi
		  done
		  path=""
		  ;;
		*) continue ;;
		esac
		;;
	      *) continue ;;
	      esac
	      case " $deplibs " in
	      *" $path "*) ;;
	      *) deplibs="$path $deplibs" ;;
	      esac
	      case " $deplibs " in
	      *" $depdepl "*) ;;
	      *) deplibs="$depdepl $deplibs" ;;
	      esac
	    done
	  fi # link_all_deplibs != no
	fi # linkmode = lib
      done # for deplib in $libs
      dependency_libs="$newdependency_libs"
      if test "$pass" = dlpreopen; then
	# Link the dlpreopened libraries before other libraries
	for deplib in $save_deplibs; do
	  deplibs="$deplib $deplibs"
	done
      fi
      if test "$pass" != dlopen; then
	if test "$pass" != conv; then
	  # Make sure lib_search_path contains only unique directories.
	  lib_search_path=
	  for dir in $newlib_search_path; do
	    case "$lib_search_path " in
	    *" $dir "*) ;;
	    *) lib_search_path="$lib_search_path $dir" ;;
	    esac
	  done
	  newlib_search_path=
	fi

	if test "$linkmode,$pass" != "prog,link"; then
	  vars="deplibs"
	else
	  vars="compile_deplibs finalize_deplibs"
	fi
	for var in $vars dependency_libs; do
	  # Add libraries to $var in reverse order
	  eval tmp_libs=\"\$$var\"
	  new_libs=
	  for deplib in $tmp_libs; do
	    # FIXME: Pedantically, this is the right thing to do, so
	    #        that some nasty dependency loop isn't accidentally
	    #        broken:
	    #new_libs="$deplib $new_libs"
	    # Pragmatically, this seems to cause very few problems in
	    # practice:
	    case $deplib in
	    -L*) new_libs="$deplib $new_libs" ;;
	    -R*) ;;
	    *)
	      # And here is the reason: when a library appears more
	      # than once as an explicit dependence of a library, or
	      # is implicitly linked in more than once by the
	      # compiler, it is considered special, and multiple
	      # occurrences thereof are not removed.  Compare this
	      # with having the same library being listed as a
	      # dependency of multiple other libraries: in this case,
	      # we know (pedantically, we assume) the library does not
	      # need to be listed more than once, so we keep only the
	      # last copy.  This is not always right, but it is rare
	      # enough that we require users that really mean to play
	      # such unportable linking tricks to link the library
	      # using -Wl,-lname, so that libtool does not consider it
	      # for duplicate removal.
	      case " $specialdeplibs " in
	      *" $deplib "*) new_libs="$deplib $new_libs" ;;
	      *)
		case " $new_libs " in
		*" $deplib "*) ;;
		*) new_libs="$deplib $new_libs" ;;
		esac
		;;
	      esac
	      ;;
	    esac
	  done
	  tmp_libs=
	  for deplib in $new_libs; do
	    case $deplib in
	    -L*)
	      case " $tmp_libs " in
	      *" $deplib "*) ;;
	      *) tmp_libs="$tmp_libs $deplib" ;;
	      esac
	      ;;
	    *) tmp_libs="$tmp_libs $deplib" ;;
	    esac
	  done
	  eval $var=\"$tmp_libs\"
	done # for var
      fi
      # Last step: remove runtime libs from dependency_libs
      # (they stay in deplibs)
      tmp_libs=
      for i in $dependency_libs ; do
	case " $predeps $postdeps $compiler_lib_search_path " in
	*" $i "*)
	  i=""
	  ;;
	esac
	if test -n "$i" ; then
	  tmp_libs="$tmp_libs $i"
	fi
      done
      dependency_libs=$tmp_libs
    done # for pass
    if test "$linkmode" = prog; then
      dlfiles="$newdlfiles"
      dlprefiles="$newdlprefiles"
    fi

    case $linkmode in
    oldlib)
      if test -n "$deplibs"; then
	$echo "$modename: warning: \`-l' and \`-L' are ignored for archives" 1>&2
      fi

      if test -n "$dlfiles$dlprefiles" || test "$dlself" != no; then
	$echo "$modename: warning: \`-dlopen' is ignored for archives" 1>&2
      fi

      if test -n "$rpath"; then
	$echo "$modename: warning: \`-rpath' is ignored for archives" 1>&2
      fi

      if test -n "$xrpath"; then
	$echo "$modename: warning: \`-R' is ignored for archives" 1>&2
      fi

      if test -n "$vinfo"; then
	$echo "$modename: warning: \`-version-info/-version-number' is ignored for archives" 1>&2
      fi

      if test -n "$release"; then
	$echo "$modename: warning: \`-release' is ignored for archives" 1>&2
      fi

      if test -n "$export_symbols" || test -n "$export_symbols_regex"; then
	$echo "$modename: warning: \`-export-symbols' is ignored for archives" 1>&2
      fi

      # Now set the variables for building old libraries.
      build_libtool_libs=no
      oldlibs="$output"
      objs="$objs$old_deplibs"
      ;;

    lib)
      # Make sure we only generate libraries of the form `libNAME.la'.
      case $outputname in
      lib*)
	name=`$echo "X$outputname" | $Xsed -e 's/\.la$//' -e 's/^lib//'`
	eval shared_ext=\"$shrext_cmds\"
	eval libname=\"$libname_spec\"
	;;
      *)
	if test "$module" = no; then
	  $echo "$modename: libtool library \`$output' must begin with \`lib'" 1>&2
	  $echo "$help" 1>&2
	  exit $EXIT_FAILURE
	fi
	if test "$need_lib_prefix" != no; then
	  # Add the "lib" prefix for modules if required
	  name=`$echo "X$outputname" | $Xsed -e 's/\.la$//'`
	  eval shared_ext=\"$shrext_cmds\"
	  eval libname=\"$libname_spec\"
	else
	  libname=`$echo "X$outputname" | $Xsed -e 's/\.la$//'`
	fi
	;;
      esac

      if test -n "$objs"; then
	if test "$deplibs_check_method" != pass_all; then
	  $echo "$modename: cannot build libtool library \`$output' from non-libtool objects on this host:$objs" 2>&1
	  exit $EXIT_FAILURE
	else
	  $echo
	  $echo "*** Warning: Linking the shared library $output against the non-libtool"
	  $echo "*** objects $objs is not portable!"
	  libobjs="$libobjs $objs"
	fi
      fi

      if test "$dlself" != no; then
	$echo "$modename: warning: \`-dlopen self' is ignored for libtool libraries" 1>&2
      fi

      set dummy $rpath
      if test "$#" -gt 2; then
	$echo "$modename: warning: ignoring multiple \`-rpath's for a libtool library" 1>&2
      fi
      install_libdir="$2"

      oldlibs=
      if test -z "$rpath"; then
	if test "$build_libtool_libs" = yes; then
	  # Building a libtool convenience library.
	  # Some compilers have problems with a `.al' extension so
	  # convenience libraries should have the same extension an
	  # archive normally would.
	  oldlibs="$output_objdir/$libname.$libext $oldlibs"
	  build_libtool_libs=convenience
	  build_old_libs=yes
	fi

	if test -n "$vinfo"; then
	  $echo "$modename: warning: \`-version-info/-version-number' is ignored for convenience libraries" 1>&2
	fi

	if test -n "$release"; then
	  $echo "$modename: warning: \`-release' is ignored for convenience libraries" 1>&2
	fi
      else

	# Parse the version information argument.
	save_ifs="$IFS"; IFS=':'
	set dummy $vinfo 0 0 0
	IFS="$save_ifs"

	if test -n "$8"; then
	  $echo "$modename: too many parameters to \`-version-info'" 1>&2
	  $echo "$help" 1>&2
	  exit $EXIT_FAILURE
	fi

	# convert absolute version numbers to libtool ages
	# this retains compatibility with .la files and attempts
	# to make the code below a bit more comprehensible

	case $vinfo_number in
	yes)
	  number_major="$2"
	  number_minor="$3"
	  number_revision="$4"
	  #
	  # There are really only two kinds -- those that
	  # use the current revision as the major version
	  # and those that subtract age and use age as
	  # a minor version.  But, then there is irix
	  # which has an extra 1 added just for fun
	  #
	  case $version_type in
	  darwin|linux|osf|windows|none)
	    current=`expr $number_major + $number_minor`
	    age="$number_minor"
	    revision="$number_revision"
	    ;;
	  freebsd-aout|freebsd-elf|sunos)
	    current="$number_major"
	    revision="$number_minor"
	    age="0"
	    ;;
	  irix|nonstopux)
	    current=`expr $number_major + $number_minor`
	    age="$number_minor"
	    revision="$number_minor"
	    lt_irix_increment=no
	    ;;
	  esac
	  ;;
	no)
	  current="$2"
	  revision="$3"
	  age="$4"
	  ;;
	esac

	# Check that each of the things are valid numbers.
	case $current in
	0|[1-9]|[1-9][0-9]|[1-9][0-9][0-9]|[1-9][0-9][0-9][0-9]|[1-9][0-9][0-9][0-9][0-9]) ;;
	*)
	  $echo "$modename: CURRENT \`$current' must be a nonnegative integer" 1>&2
	  $echo "$modename: \`$vinfo' is not valid version information" 1>&2
	  exit $EXIT_FAILURE
	  ;;
	esac

	case $revision in
	0|[1-9]|[1-9][0-9]|[1-9][0-9][0-9]|[1-9][0-9][0-9][0-9]|[1-9][0-9][0-9][0-9][0-9]) ;;
	*)
	  $echo "$modename: REVISION \`$revision' must be a nonnegative integer" 1>&2
	  $echo "$modename: \`$vinfo' is not valid version information" 1>&2
	  exit $EXIT_FAILURE
	  ;;
	esac

	case $age in
	0|[1-9]|[1-9][0-9]|[1-9][0-9][0-9]|[1-9][0-9][0-9][0-9]|[1-9][0-9][0-9][0-9][0-9]) ;;
	*)
	  $echo "$modename: AGE \`$age' must be a nonnegative integer" 1>&2
	  $echo "$modename: \`$vinfo' is not valid version information" 1>&2
	  exit $EXIT_FAILURE
	  ;;
	esac

	if test "$age" -gt "$current"; then
	  $echo "$modename: AGE \`$age' is greater than the current interface number \`$current'" 1>&2
	  $echo "$modename: \`$vinfo' is not valid version information" 1>&2
	  exit $EXIT_FAILURE
	fi

	# Calculate the version variables.
	major=
	versuffix=
	verstring=
	case $version_type in
	none) ;;

	darwin)
	  # Like Linux, but with the current version available in
	  # verstring for coding it into the library header
	  major=.`expr $current - $age`
	  versuffix="$major.$age.$revision"
	  # Darwin ld doesn't like 0 for these options...
	  minor_current=`expr $current + 1`
	  xlcverstring="${wl}-compatibility_version ${wl}$minor_current ${wl}-current_version ${wl}$minor_current.$revision"
	  verstring="-compatibility_version $minor_current -current_version $minor_current.$revision"
	  ;;

	freebsd-aout)
	  major=".$current"
	  versuffix=".$current.$revision";
	  ;;

	freebsd-elf)
	  major=".$current"
	  versuffix=".$current";
	  ;;

	irix | nonstopux)
	  if test "X$lt_irix_increment" = "Xno"; then
	    major=`expr $current - $age`
	  else
	    major=`expr $current - $age + 1`
	  fi
	  case $version_type in
	    nonstopux) verstring_prefix=nonstopux ;;
	    *)         verstring_prefix=sgi ;;
	  esac
	  verstring="$verstring_prefix$major.$revision"

	  # Add in all the interfaces that we are compatible with.
	  loop=$revision
	  while test "$loop" -ne 0; do
	    iface=`expr $revision - $loop`
	    loop=`expr $loop - 1`
	    verstring="$verstring_prefix$major.$iface:$verstring"
	  done

	  # Before this point, $major must not contain `.'.
	  major=.$major
	  versuffix="$major.$revision"
	  ;;

	linux)
	  major=.`expr $current - $age`
	  versuffix="$major.$age.$revision"
	  ;;

	osf)
	  major=.`expr $current - $age`
	  versuffix=".$current.$age.$revision"
	  verstring="$current.$age.$revision"

	  # Add in all the interfaces that we are compatible with.
	  loop=$age
	  while test "$loop" -ne 0; do
	    iface=`expr $current - $loop`
	    loop=`expr $loop - 1`
	    verstring="$verstring:${iface}.0"
	  done

	  # Make executables depend on our current version.
	  verstring="$verstring:${current}.0"
	  ;;

	sunos)
	  major=".$current"
	  versuffix=".$current.$revision"
	  ;;

	windows)
	  # Use '-' rather than '.', since we only want one
	  # extension on DOS 8.3 filesystems.
	  major=`expr $current - $age`
	  versuffix="-$major"
	  ;;

	*)
	  $echo "$modename: unknown library version type \`$version_type'" 1>&2
	  $echo "Fatal configuration error.  See the $PACKAGE docs for more information." 1>&2
	  exit $EXIT_FAILURE
	  ;;
	esac

	# Clear the version info if we defaulted, and they specified a release.
	if test -z "$vinfo" && test -n "$release"; then
	  major=
	  case $version_type in
	  darwin)
	    # we can't check for "0.0" in archive_cmds due to quoting
	    # problems, so we reset it completely
	    verstring=
	    ;;
	  *)
	    verstring="0.0"
	    ;;
	  esac
	  if test "$need_version" = no; then
	    versuffix=
	  else
	    versuffix=".0.0"
	  fi
	fi

	# Remove version info from name if versioning should be avoided
	if test "$avoid_version" = yes && test "$need_version" = no; then
	  major=
	  versuffix=
	  verstring=""
	fi

	# Check to see if the archive will have undefined symbols.
	if test "$allow_undefined" = yes; then
	  if test "$allow_undefined_flag" = unsupported; then
	    $echo "$modename: warning: undefined symbols not allowed in $host shared libraries" 1>&2
	    build_libtool_libs=no
	    build_old_libs=yes
	  fi
	else
	  # Don't allow undefined symbols.
	  allow_undefined_flag="$no_undefined_flag"
	fi
      fi

      if test "$mode" != relink; then
	# Remove our outputs, but don't remove object files since they
	# may have been created when compiling PIC objects.
	removelist=
	tempremovelist=`$echo "$output_objdir/*"`
	for p in $tempremovelist; do
	  case $p in
	    *.$objext)
	       ;;
	    $output_objdir/$outputname | $output_objdir/$libname.* | $output_objdir/${libname}${release}.*)
	       if test "X$precious_files_regex" != "X"; then
	         if echo $p | $EGREP -e "$precious_files_regex" >/dev/null 2>&1
	         then
		   continue
		 fi
	       fi
	       removelist="$removelist $p"
	       ;;
	    *) ;;
	  esac
	done
	if test -n "$removelist"; then
	  $show "${rm}r $removelist"
	  $run ${rm}r $removelist
	fi
      fi

      # Now set the variables for building old libraries.
      if test "$build_old_libs" = yes && test "$build_libtool_libs" != convenience ; then
	oldlibs="$oldlibs $output_objdir/$libname.$libext"

	# Transform .lo files to .o files.
	oldobjs="$objs "`$echo "X$libobjs" | $SP2NL | $Xsed -e '/\.'${libext}'$/d' -e "$lo2o" | $NL2SP`
      fi

      # Eliminate all temporary directories.
      #for path in $notinst_path; do
      #	lib_search_path=`$echo "$lib_search_path " | ${SED} -e "s% $path % %g"`
      #	deplibs=`$echo "$deplibs " | ${SED} -e "s% -L$path % %g"`
      #	dependency_libs=`$echo "$dependency_libs " | ${SED} -e "s% -L$path % %g"`
      #done

      if test -n "$xrpath"; then
	# If the user specified any rpath flags, then add them.
	temp_xrpath=
	for libdir in $xrpath; do
	  temp_xrpath="$temp_xrpath -R$libdir"
	  case "$finalize_rpath " in
	  *" $libdir "*) ;;
	  *) finalize_rpath="$finalize_rpath $libdir" ;;
	  esac
	done
	if test "$hardcode_into_libs" != yes || test "$build_old_libs" = yes; then
	  dependency_libs="$temp_xrpath $dependency_libs"
	fi
      fi

      # Make sure dlfiles contains only unique files that won't be dlpreopened
      old_dlfiles="$dlfiles"
      dlfiles=
      for lib in $old_dlfiles; do
	case " $dlprefiles $dlfiles " in
	*" $lib "*) ;;
	*) dlfiles="$dlfiles $lib" ;;
	esac
      done

      # Make sure dlprefiles contains only unique files
      old_dlprefiles="$dlprefiles"
      dlprefiles=
      for lib in $old_dlprefiles; do
	case "$dlprefiles " in
	*" $lib "*) ;;
	*) dlprefiles="$dlprefiles $lib" ;;
	esac
      done

      if test "$build_libtool_libs" = yes; then
	if test -n "$rpath"; then
	  case $host in
	  *-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-os2* | *-*-beos*)
	    # these systems don't actually have a c library (as such)!
	    ;;
	  *-*-rhapsody* | *-*-darwin1.[012])
	    # Rhapsody C library is in the System framework
	    deplibs="$deplibs -framework System"
	    ;;
	  *-*-netbsd*)
	    # Don't link with libc until the a.out ld.so is fixed.
	    ;;
	  *-*-openbsd* | *-*-freebsd* | *-*-dragonfly*)
	    # Do not include libc due to us having libc/libc_r.
	    ;;
	  *-*-sco3.2v5* | *-*-sco5v6*)
	    # Causes problems with __ctype
	    ;;
	  *-*-sysv4.2uw2* | *-*-sysv5* | *-*-unixware* | *-*-OpenUNIX*)
	    # Compiler inserts libc in the correct place for threads to work
	    ;;
 	  *)
	    # Add libc to deplibs on all other systems if necessary.
	    if test "$build_libtool_need_lc" = "yes"; then
	      deplibs="$deplibs -lc"
	    fi
	    ;;
	  esac
	fi

	# Transform deplibs into only deplibs that can be linked in shared.
	name_save=$name
	libname_save=$libname
	release_save=$release
	versuffix_save=$versuffix
	major_save=$major
	# I'm not sure if I'm treating the release correctly.  I think
	# release should show up in the -l (ie -lgmp5) so we don't want to
	# add it in twice.  Is that correct?
	release=""
	versuffix=""
	major=""
	newdeplibs=
	droppeddeps=no
	case $deplibs_check_method in
	pass_all)
	  # Don't check for shared/static.  Everything works.
	  # This might be a little naive.  We might want to check
	  # whether the library exists or not.  But this is on
	  # osf3 & osf4 and I'm not really sure... Just
	  # implementing what was already the behavior.
	  newdeplibs=$deplibs
	  ;;
	test_compile)
	  # This code stresses the "libraries are programs" paradigm to its
	  # limits. Maybe even breaks it.  We compile a program, linking it
	  # against the deplibs as a proxy for the library.  Then we can check
	  # whether they linked in statically or dynamically with ldd.
	  $rm conftest.c
	  cat > conftest.c <<EOF
	  int main() { return 0; }
EOF
	  $rm conftest
	  if $LTCC $LTCFLAGS -o conftest conftest.c $deplibs; then
	    ldd_output=`ldd conftest`
	    for i in $deplibs; do
	      name=`expr $i : '-l\(.*\)'`
	      # If $name is empty we are operating on a -L argument.
              if test "$name" != "" && test "$name" != "0"; then
		if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
		  case " $predeps $postdeps " in
		  *" $i "*)
		    newdeplibs="$newdeplibs $i"
		    i=""
		    ;;
		  esac
	        fi
		if test -n "$i" ; then
		  libname=`eval \\$echo \"$libname_spec\"`
		  deplib_matches=`eval \\$echo \"$library_names_spec\"`
		  set dummy $deplib_matches
		  deplib_match=$2
		  if test `expr "$ldd_output" : ".*$deplib_match"` -ne 0 ; then
		    newdeplibs="$newdeplibs $i"
		  else
		    droppeddeps=yes
		    $echo
		    $echo "*** Warning: dynamic linker does not accept needed library $i."
		    $echo "*** I have the capability to make that library automatically link in when"
		    $echo "*** you link to this library.  But I can only do this if you have a"
		    $echo "*** shared version of the library, which I believe you do not have"
		    $echo "*** because a test_compile did reveal that the linker did not use it for"
		    $echo "*** its dynamic dependency list that programs get resolved with at runtime."
		  fi
		fi
	      else
		newdeplibs="$newdeplibs $i"
	      fi
	    done
	  else
	    # Error occurred in the first compile.  Let's try to salvage
	    # the situation: Compile a separate program for each library.
	    for i in $deplibs; do
	      name=`expr $i : '-l\(.*\)'`
	      # If $name is empty we are operating on a -L argument.
              if test "$name" != "" && test "$name" != "0"; then
		$rm conftest
		if $LTCC $LTCFLAGS -o conftest conftest.c $i; then
		  ldd_output=`ldd conftest`
		  if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
		    case " $predeps $postdeps " in
		    *" $i "*)
		      newdeplibs="$newdeplibs $i"
		      i=""
		      ;;
		    esac
		  fi
		  if test -n "$i" ; then
		    libname=`eval \\$echo \"$libname_spec\"`
		    deplib_matches=`eval \\$echo \"$library_names_spec\"`
		    set dummy $deplib_matches
		    deplib_match=$2
		    if test `expr "$ldd_output" : ".*$deplib_match"` -ne 0 ; then
		      newdeplibs="$newdeplibs $i"
		    else
		      droppeddeps=yes
		      $echo
		      $echo "*** Warning: dynamic linker does not accept needed library $i."
		      $echo "*** I have the capability to make that library automatically link in when"
		      $echo "*** you link to this library.  But I can only do this if you have a"
		      $echo "*** shared version of the library, which you do not appear to have"
		      $echo "*** because a test_compile did reveal that the linker did not use this one"
		      $echo "*** as a dynamic dependency that programs can get resolved with at runtime."
		    fi
		  fi
		else
		  droppeddeps=yes
		  $echo
		  $echo "*** Warning!  Library $i is needed by this library but I was not able to"
		  $echo "*** make it link in!  You will probably need to install it or some"
		  $echo "*** library that it depends on before this library will be fully"
		  $echo "*** functional.  Installing it before continuing would be even better."
		fi
	      else
		newdeplibs="$newdeplibs $i"
	      fi
	    done
	  fi
	  ;;
	file_magic*)
	  set dummy $deplibs_check_method
	  file_magic_regex=`expr "$deplibs_check_method" : "$2 \(.*\)"`
	  for a_deplib in $deplibs; do
	    name=`expr $a_deplib : '-l\(.*\)'`
	    # If $name is empty we are operating on a -L argument.
            if test "$name" != "" && test  "$name" != "0"; then
	      if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
		case " $predeps $postdeps " in
		*" $a_deplib "*)
		  newdeplibs="$newdeplibs $a_deplib"
		  a_deplib=""
		  ;;
		esac
	      fi
	      if test -n "$a_deplib" ; then
		libname=`eval \\$echo \"$libname_spec\"`
		for i in $lib_search_path $sys_lib_search_path $shlib_search_path; do
		  potential_libs=`ls $i/$libname[.-]* 2>/dev/null`
		  for potent_lib in $potential_libs; do
		      # Follow soft links.
		      if ls -lLd "$potent_lib" 2>/dev/null \
			 | grep " -> " >/dev/null; then
			continue
		      fi
		      # The statement above tries to avoid entering an
		      # endless loop below, in case of cyclic links.
		      # We might still enter an endless loop, since a link
		      # loop can be closed while we follow links,
		      # but so what?
		      potlib="$potent_lib"
		      while test -h "$potlib" 2>/dev/null; do
			potliblink=`ls -ld $potlib | ${SED} 's/.* -> //'`
			case $potliblink in
			[\\/]* | [A-Za-z]:[\\/]*) potlib="$potliblink";;
			*) potlib=`$echo "X$potlib" | $Xsed -e 's,[^/]*$,,'`"$potliblink";;
			esac
		      done
		      if eval $file_magic_cmd \"\$potlib\" 2>/dev/null \
			 | ${SED} 10q \
			 | $EGREP "$file_magic_regex" > /dev/null; then
			newdeplibs="$newdeplibs $a_deplib"
			a_deplib=""
			break 2
		      fi
		  done
		done
	      fi
	      if test -n "$a_deplib" ; then
		droppeddeps=yes
		$echo
		$echo "*** Warning: linker path does not have real file for library $a_deplib."
		$echo "*** I have the capability to make that library automatically link in when"
		$echo "*** you link to this library.  But I can only do this if you have a"
		$echo "*** shared version of the library, which you do not appear to have"
		$echo "*** because I did check the linker path looking for a file starting"
		if test -z "$potlib" ; then
		  $echo "*** with $libname but no candidates were found. (...for file magic test)"
		else
		  $echo "*** with $libname and none of the candidates passed a file format test"
		  $echo "*** using a file magic. Last file checked: $potlib"
		fi
	      fi
	    else
	      # Add a -L argument.
	      newdeplibs="$newdeplibs $a_deplib"
	    fi
	  done # Gone through all deplibs.
	  ;;
	match_pattern*)
	  set dummy $deplibs_check_method
	  match_pattern_regex=`expr "$deplibs_check_method" : "$2 \(.*\)"`
	  for a_deplib in $deplibs; do
	    name=`expr $a_deplib : '-l\(.*\)'`
	    # If $name is empty we are operating on a -L argument.
	    if test -n "$name" && test "$name" != "0"; then
	      if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
		case " $predeps $postdeps " in
		*" $a_deplib "*)
		  newdeplibs="$newdeplibs $a_deplib"
		  a_deplib=""
		  ;;
		esac
	      fi
	      if test -n "$a_deplib" ; then
		libname=`eval \\$echo \"$libname_spec\"`
		for i in $lib_search_path $sys_lib_search_path $shlib_search_path; do
		  potential_libs=`ls $i/$libname[.-]* 2>/dev/null`
		  for potent_lib in $potential_libs; do
		    potlib="$potent_lib" # see symlink-check above in file_magic test
		    if eval $echo \"$potent_lib\" 2>/dev/null \
		        | ${SED} 10q \
		        | $EGREP "$match_pattern_regex" > /dev/null; then
		      newdeplibs="$newdeplibs $a_deplib"
		      a_deplib=""
		      break 2
		    fi
		  done
		done
	      fi
	      if test -n "$a_deplib" ; then
		droppeddeps=yes
		$echo
		$echo "*** Warning: linker path does not have real file for library $a_deplib."
		$echo "*** I have the capability to make that library automatically link in when"
		$echo "*** you link to this library.  But I can only do this if you have a"
		$echo "*** shared version of the library, which you do not appear to have"
		$echo "*** because I did check the linker path looking for a file starting"
		if test -z "$potlib" ; then
		  $echo "*** with $libname but no candidates were found. (...for regex pattern test)"
		else
		  $echo "*** with $libname and none of the candidates passed a file format test"
		  $echo "*** using a regex pattern. Last file checked: $potlib"
		fi
	      fi
	    else
	      # Add a -L argument.
	      newdeplibs="$newdeplibs $a_deplib"
	    fi
	  done # Gone through all deplibs.
	  ;;
	none | unknown | *)
	  newdeplibs=""
	  tmp_deplibs=`$echo "X $deplibs" | $Xsed -e 's/ -lc$//' \
	    -e 's/ -[LR][^ ]*//g'`
	  if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
	    for i in $predeps $postdeps ; do
	      # can't use Xsed below, because $i might contain '/'
	      tmp_deplibs=`$echo "X $tmp_deplibs" | ${SED} -e "1s,^X,," -e "s,$i,,"`
	    done
	  fi
	  if $echo "X $tmp_deplibs" | $Xsed -e 's/[ 	]//g' \
	    | grep . >/dev/null; then
	    $echo
	    if test "X$deplibs_check_method" = "Xnone"; then
	      $echo "*** Warning: inter-library dependencies are not supported in this platform."
	    else
	      $echo "*** Warning: inter-library dependencies are not known to be supported."
	    fi
	    $echo "*** All declared inter-library dependencies are being dropped."
	    droppeddeps=yes
	  fi
	  ;;
	esac
	versuffix=$versuffix_save
	major=$major_save
	release=$release_save
	libname=$libname_save
	name=$name_save

	case $host in
	*-*-rhapsody* | *-*-darwin1.[012])
	  # On Rhapsody replace the C library is the System framework
	  newdeplibs=`$echo "X $newdeplibs" | $Xsed -e 's/ -lc / -framework System /'`
	  ;;
	esac

	if test "$droppeddeps" = yes; then
	  if test "$module" = yes; then
	    $echo
	    $echo "*** Warning: libtool could not satisfy all declared inter-library"
	    $echo "*** dependencies of module $libname.  Therefore, libtool will create"
	    $echo "*** a static module, that should work as long as the dlopening"
	    $echo "*** application is linked with the -dlopen flag."
	    if test -z "$global_symbol_pipe"; then
	      $echo
	      $echo "*** However, this would only work if libtool was able to extract symbol"
	      $echo "*** lists from a program, using \`nm' or equivalent, but libtool could"
	      $echo "*** not find such a program.  So, this module is probably useless."
	      $echo "*** \`nm' from GNU binutils and a full rebuild may help."
	    fi
	    if test "$build_old_libs" = no; then
	      oldlibs="$output_objdir/$libname.$libext"
	      build_libtool_libs=module
	      build_old_libs=yes
	    else
	      build_libtool_libs=no
	    fi
	  else
	    $echo "*** The inter-library dependencies that have been dropped here will be"
	    $echo "*** automatically added whenever a program is linked with this library"
	    $echo "*** or is declared to -dlopen it."

	    if test "$allow_undefined" = no; then
	      $echo
	      $echo "*** Since this library must not contain undefined symbols,"
	      $echo "*** because either the platform does not support them or"
	      $echo "*** it was explicitly requested with -no-undefined,"
	      $echo "*** libtool will only create a static version of it."
	      if test "$build_old_libs" = no; then
		oldlibs="$output_objdir/$libname.$libext"
		build_libtool_libs=module
		build_old_libs=yes
	      else
		build_libtool_libs=no
	      fi
	    fi
	  fi
	fi
	# Done checking deplibs!
	deplibs=$newdeplibs
      fi


      # move library search paths that coincide with paths to not yet
      # installed libraries to the beginning of the library search list
      new_libs=
      for path in $notinst_path; do
	case " $new_libs " in
	*" -L$path/$objdir "*) ;;
	*)
	  case " $deplibs " in
	  *" -L$path/$objdir "*)
	    new_libs="$new_libs -L$path/$objdir" ;;
	  esac
	  ;;
	esac
      done
      for deplib in $deplibs; do
	case $deplib in
	-L*)
	  case " $new_libs " in
	  *" $deplib "*) ;;
	  *) new_libs="$new_libs $deplib" ;;
	  esac
	  ;;
	*) new_libs="$new_libs $deplib" ;;
	esac
      done
      deplibs="$new_libs"


      # All the library-specific variables (install_libdir is set above).
      library_names=
      old_library=
      dlname=

      # Test again, we may have decided not to build it any more
      if test "$build_libtool_libs" = yes; then
	if test "$hardcode_into_libs" = yes; then
	  # Hardcode the library paths
	  hardcode_libdirs=
	  dep_rpath=
	  rpath="$finalize_rpath"
	  test "$mode" != relink && rpath="$compile_rpath$rpath"
	  for libdir in $rpath; do
	    if test -n "$hardcode_libdir_flag_spec"; then
	      if test -n "$hardcode_libdir_separator"; then
		if test -z "$hardcode_libdirs"; then
		  hardcode_libdirs="$libdir"
		else
		  # Just accumulate the unique libdirs.
		  case $hardcode_libdir_separator$hardcode_libdirs$hardcode_libdir_separator in
		  *"$hardcode_libdir_separator$libdir$hardcode_libdir_separator"*)
		    ;;
		  *)
		    hardcode_libdirs="$hardcode_libdirs$hardcode_libdir_separator$libdir"
		    ;;
		  esac
		fi
	      else
		eval flag=\"$hardcode_libdir_flag_spec\"
		dep_rpath="$dep_rpath $flag"
	      fi
	    elif test -n "$runpath_var"; then
	      case "$perm_rpath " in
	      *" $libdir "*) ;;
	      *) perm_rpath="$perm_rpath $libdir" ;;
	      esac
	    fi
	  done
	  # Substitute the hardcoded libdirs into the rpath.
	  if test -n "$hardcode_libdir_separator" &&
	     test -n "$hardcode_libdirs"; then
	    libdir="$hardcode_libdirs"
	    if test -n "$hardcode_libdir_flag_spec_ld"; then
	      case $archive_cmds in
	      *\$LD*) eval dep_rpath=\"$hardcode_libdir_flag_spec_ld\" ;;
	      *)      eval dep_rpath=\"$hardcode_libdir_flag_spec\" ;;
	      esac
	    else
	      eval dep_rpath=\"$hardcode_libdir_flag_spec\"
	    fi
	  fi
	  if test -n "$runpath_var" && test -n "$perm_rpath"; then
	    # We should set the runpath_var.
	    rpath=
	    for dir in $perm_rpath; do
	      rpath="$rpath$dir:"
	    done
	    eval "$runpath_var='$rpath\$$runpath_var'; export $runpath_var"
	  fi
	  test -n "$dep_rpath" && deplibs="$dep_rpath $deplibs"
	fi

	shlibpath="$finalize_shlibpath"
	test "$mode" != relink && shlibpath="$compile_shlibpath$shlibpath"
	if test -n "$shlibpath"; then
	  eval "$shlibpath_var='$shlibpath\$$shlibpath_var'; export $shlibpath_var"
	fi

	# Get the real and link names of the library.
	eval shared_ext=\"$shrext_cmds\"
	eval library_names=\"$library_names_spec\"
	set dummy $library_names
	realname="$2"
	shift; shift

	if test -n "$soname_spec"; then
	  eval soname=\"$soname_spec\"
	else
	  soname="$realname"
	fi
	if test -z "$dlname"; then
	  dlname=$soname
	fi

	lib="$output_objdir/$realname"
	linknames=
	for link
	do
	  linknames="$linknames $link"
	done

	# Use standard objects if they are pic
	test -z "$pic_flag" && libobjs=`$echo "X$libobjs" | $SP2NL | $Xsed -e "$lo2o" | $NL2SP`

	# Prepare the list of exported symbols
	if test -z "$export_symbols"; then
	  if test "$always_export_symbols" = yes || test -n "$export_symbols_regex"; then
	    $show "generating symbol list for \`$libname.la'"
	    export_symbols="$output_objdir/$libname.exp"
	    $run $rm $export_symbols
	    cmds=$export_symbols_cmds
	    save_ifs="$IFS"; IFS='~'
	    for cmd in $cmds; do
	      IFS="$save_ifs"
	      eval cmd=\"$cmd\"
	      if len=`expr "X$cmd" : ".*"` &&
	       test "$len" -le "$max_cmd_len" || test "$max_cmd_len" -le -1; then
	        $show "$cmd"
	        $run eval "$cmd" || exit $?
	        skipped_export=false
	      else
	        # The command line is too long to execute in one step.
	        $show "using reloadable object file for export list..."
	        skipped_export=:
		# Break out early, otherwise skipped_export may be
		# set to false by a later but shorter cmd.
		break
	      fi
	    done
	    IFS="$save_ifs"
	    if test -n "$export_symbols_regex"; then
	      $show "$EGREP -e \"$export_symbols_regex\" \"$export_symbols\" > \"${export_symbols}T\""
	      $run eval '$EGREP -e "$export_symbols_regex" "$export_symbols" > "${export_symbols}T"'
	      $show "$mv \"${export_symbols}T\" \"$export_symbols\""
	      $run eval '$mv "${export_symbols}T" "$export_symbols"'
	    fi
	  fi
	fi

	if test -n "$export_symbols" && test -n "$include_expsyms"; then
	  $run eval '$echo "X$include_expsyms" | $SP2NL >> "$export_symbols"'
	fi

	tmp_deplibs=
	for test_deplib in $deplibs; do
		case " $convenience " in
		*" $test_deplib "*) ;;
		*)
			tmp_deplibs="$tmp_deplibs $test_deplib"
			;;
		esac
	done
	deplibs="$tmp_deplibs"

	if test -n "$convenience"; then
	  if test -n "$whole_archive_flag_spec"; then
	    save_libobjs=$libobjs
	    eval libobjs=\"\$libobjs $whole_archive_flag_spec\"
	  else
	    gentop="$output_objdir/${outputname}x"
	    generated="$generated $gentop"

	    func_extract_archives $gentop $convenience
	    libobjs="$libobjs $func_extract_archives_result"
	  fi
	fi
	
	if test "$thread_safe" = yes && test -n "$thread_safe_flag_spec"; then
	  eval flag=\"$thread_safe_flag_spec\"
	  linker_flags="$linker_flags $flag"
	fi

	# Make a backup of the uninstalled library when relinking
	if test "$mode" = relink; then
	  $run eval '(cd $output_objdir && $rm ${realname}U && $mv $realname ${realname}U)' || exit $?
	fi

	# Do each of the archive commands.
	if test "$module" = yes && test -n "$module_cmds" ; then
	  if test -n "$export_symbols" && test -n "$module_expsym_cmds"; then
	    eval test_cmds=\"$module_expsym_cmds\"
	    cmds=$module_expsym_cmds
	  else
	    eval test_cmds=\"$module_cmds\"
	    cmds=$module_cmds
	  fi
	else
	if test -n "$export_symbols" && test -n "$archive_expsym_cmds"; then
	  eval test_cmds=\"$archive_expsym_cmds\"
	  cmds=$archive_expsym_cmds
	else
	  eval test_cmds=\"$archive_cmds\"
	  cmds=$archive_cmds
	  fi
	fi

	if test "X$skipped_export" != "X:" &&
	   len=`expr "X$test_cmds" : ".*" 2>/dev/null` &&
	   test "$len" -le "$max_cmd_len" || test "$max_cmd_len" -le -1; then
	  :
	else
	  # The command line is too long to link in one step, link piecewise.
	  $echo "creating reloadable object files..."

	  # Save the value of $output and $libobjs because we want to
	  # use them later.  If we have whole_archive_flag_spec, we
	  # want to use save_libobjs as it was before
	  # whole_archive_flag_spec was expanded, because we can't
	  # assume the linker understands whole_archive_flag_spec.
	  # This may have to be revisited, in case too many
	  # convenience libraries get linked in and end up exceeding
	  # the spec.
	  if test -z "$convenience" || test -z "$whole_archive_flag_spec"; then
	    save_libobjs=$libobjs
	  fi
	  save_output=$output
	  output_la=`$echo "X$output" | $Xsed -e "$basename"`

	  # Clear the reloadable object creation command queue and
	  # initialize k to one.
	  test_cmds=
	  concat_cmds=
	  objlist=
	  delfiles=
	  last_robj=
	  k=1
	  output=$output_objdir/$output_la-${k}.$objext
	  # Loop over the list of objects to be linked.
	  for obj in $save_libobjs
	  do
	    eval test_cmds=\"$reload_cmds $objlist $last_robj\"
	    if test "X$objlist" = X ||
	       { len=`expr "X$test_cmds" : ".*" 2>/dev/null` &&
		 test "$len" -le "$max_cmd_len"; }; then
	      objlist="$objlist $obj"
	    else
	      # The command $test_cmds is almost too long, add a
	      # command to the queue.
	      if test "$k" -eq 1 ; then
		# The first file doesn't have a previous command to add.
		eval concat_cmds=\"$reload_cmds $objlist $last_robj\"
	      else
		# All subsequent reloadable object files will link in
		# the last one created.
		eval concat_cmds=\"\$concat_cmds~$reload_cmds $objlist $last_robj\"
	      fi
	      last_robj=$output_objdir/$output_la-${k}.$objext
	      k=`expr $k + 1`
	      output=$output_objdir/$output_la-${k}.$objext
	      objlist=$obj
	      len=1
	    fi
	  done
	  # Handle the remaining objects by creating one last
	  # reloadable object file.  All subsequent reloadable object
	  # files will link in the last one created.
	  test -z "$concat_cmds" || concat_cmds=$concat_cmds~
	  eval concat_cmds=\"\${concat_cmds}$reload_cmds $objlist $last_robj\"

	  if ${skipped_export-false}; then
	    $show "generating symbol list for \`$libname.la'"
	    export_symbols="$output_objdir/$libname.exp"
	    $run $rm $export_symbols
	    libobjs=$output
	    # Append the command to create the export file.
	    eval concat_cmds=\"\$concat_cmds~$export_symbols_cmds\"
          fi

	  # Set up a command to remove the reloadable object files
	  # after they are used.
	  i=0
	  while test "$i" -lt "$k"
	  do
	    i=`expr $i + 1`
	    delfiles="$delfiles $output_objdir/$output_la-${i}.$objext"
	  done

	  $echo "creating a temporary reloadable object file: $output"

	  # Loop through the commands generated above and execute them.
	  save_ifs="$IFS"; IFS='~'
	  for cmd in $concat_cmds; do
	    IFS="$save_ifs"
	    $show "$cmd"
	    $run eval "$cmd" || exit $?
	  done
	  IFS="$save_ifs"

	  libobjs=$output
	  # Restore the value of output.
	  output=$save_output

	  if test -n "$convenience" && test -n "$whole_archive_flag_spec"; then
	    eval libobjs=\"\$libobjs $whole_archive_flag_spec\"
	  fi
	  # Expand the library linking commands again to reset the
	  # value of $libobjs for piecewise linking.

	  # Do each of the archive commands.
	  if test "$module" = yes && test -n "$module_cmds" ; then
	    if test -n "$export_symbols" && test -n "$module_expsym_cmds"; then
	      cmds=$module_expsym_cmds
	    else
	      cmds=$module_cmds
	    fi
	  else
	  if test -n "$export_symbols" && test -n "$archive_expsym_cmds"; then
	    cmds=$archive_expsym_cmds
	  else
	    cmds=$archive_cmds
	    fi
	  fi

	  # Append the command to remove the reloadable object files
	  # to the just-reset $cmds.
	  eval cmds=\"\$cmds~\$rm $delfiles\"
	fi
	save_ifs="$IFS"; IFS='~'
	for cmd in $cmds; do
	  IFS="$save_ifs"
	  eval cmd=\"$cmd\"
	  $show "$cmd"
	  $run eval "$cmd" || {
	    lt_exit=$?

	    # Restore the uninstalled library and exit
	    if test "$mode" = relink; then
	      $run eval '(cd $output_objdir && $rm ${realname}T && $mv ${realname}U $realname)'
	    fi

	    exit $lt_exit
	  }
	done
	IFS="$save_ifs"

	# Restore the uninstalled library and exit
	if test "$mode" = relink; then
	  $run eval '(cd $output_objdir && $rm ${realname}T && $mv $realname ${realname}T && $mv "$realname"U $realname)' || exit $?

	  if test -n "$convenience"; then
	    if test -z "$whole_archive_flag_spec"; then
	      $show "${rm}r $gentop"
	      $run ${rm}r "$gentop"
	    fi
	  fi

	  exit $EXIT_SUCCESS
	fi

	# Create links to the real library.
	for linkname in $linknames; do
	  if test "$realname" != "$linkname"; then
	    $show "(cd $output_objdir && $rm $linkname && $LN_S $realname $linkname)"
	    $run eval '(cd $output_objdir && $rm $linkname && $LN_S $realname $linkname)' || exit $?
	  fi
	done

	# If -module or -export-dynamic was specified, set the dlname.
	if test "$module" = yes || test "$export_dynamic" = yes; then
	  # On all known operating systems, these are identical.
	  dlname="$soname"
	fi
      fi
      ;;

    obj)
      if test -n "$deplibs"; then
	$echo "$modename: warning: \`-l' and \`-L' are ignored for objects" 1>&2
      fi

      if test -n "$dlfiles$dlprefiles" || test "$dlself" != no; then
	$echo "$modename: warning: \`-dlopen' is ignored for objects" 1>&2
      fi

      if test -n "$rpath"; then
	$echo "$modename: warning: \`-rpath' is ignored for objects" 1>&2
      fi

      if test -n "$xrpath"; then
	$echo "$modename: warning: \`-R' is ignored for objects" 1>&2
      fi

      if test -n "$vinfo"; then
	$echo "$modename: warning: \`-version-info' is ignored for objects" 1>&2
      fi

      if test -n "$release"; then
	$echo "$modename: warning: \`-release' is ignored for objects" 1>&2
      fi

      case $output in
      *.lo)
	if test -n "$objs$old_deplibs"; then
	  $echo "$modename: cannot build library object \`$output' from non-libtool objects" 1>&2
	  exit $EXIT_FAILURE
	fi
	libobj="$output"
	obj=`$echo "X$output" | $Xsed -e "$lo2o"`
	;;
      *)
	libobj=
	obj="$output"
	;;
      esac

      # Delete the old objects.
      $run $rm $obj $libobj

      # Objects from convenience libraries.  This assumes
      # single-version convenience libraries.  Whenever we create
      # different ones for PIC/non-PIC, this we'll have to duplicate
      # the extraction.
      reload_conv_objs=
      gentop=
      # reload_cmds runs $LD directly, so let us get rid of
      # -Wl from whole_archive_flag_spec and hope we can get by with
      # turning comma into space..
      wl=

      if test -n "$convenience"; then
	if test -n "$whole_archive_flag_spec"; then
	  eval tmp_whole_archive_flags=\"$whole_archive_flag_spec\"
	  reload_conv_objs=$reload_objs\ `$echo "X$tmp_whole_archive_flags" | $Xsed -e 's|,| |g'`
	else
	  gentop="$output_objdir/${obj}x"
	  generated="$generated $gentop"

	  func_extract_archives $gentop $convenience
	  reload_conv_objs="$reload_objs $func_extract_archives_result"
	fi
      fi

      # Create the old-style object.
      reload_objs="$objs$old_deplibs "`$echo "X$libobjs" | $SP2NL | $Xsed -e '/\.'${libext}$'/d' -e '/\.lib$/d' -e "$lo2o" | $NL2SP`" $reload_conv_objs" ### testsuite: skip nested quoting test

      output="$obj"
      cmds=$reload_cmds
      save_ifs="$IFS"; IFS='~'
      for cmd in $cmds; do
	IFS="$save_ifs"
	eval cmd=\"$cmd\"
	$show "$cmd"
	$run eval "$cmd" || exit $?
      done
      IFS="$save_ifs"

      # Exit if we aren't doing a library object file.
      if test -z "$libobj"; then
	if test -n "$gentop"; then
	  $show "${rm}r $gentop"
	  $run ${rm}r $gentop
	fi

	exit $EXIT_SUCCESS
      fi

      if test "$build_libtool_libs" != yes; then
	if test -n "$gentop"; then
	  $show "${rm}r $gentop"
	  $run ${rm}r $gentop
	fi

	# Create an invalid libtool object if no PIC, so that we don't
	# accidentally link it into a program.
	# $show "echo timestamp > $libobj"
	# $run eval "echo timestamp > $libobj" || exit $?
	exit $EXIT_SUCCESS
      fi

      if test -n "$pic_flag" || test "$pic_mode" != default; then
	# Only do commands if we really have different PIC objects.
	reload_objs="$libobjs $reload_conv_objs"
	output="$libobj"
	cmds=$reload_cmds
	save_ifs="$IFS"; IFS='~'
	for cmd in $cmds; do
	  IFS="$save_ifs"
	  eval cmd=\"$cmd\"
	  $show "$cmd"
	  $run eval "$cmd" || exit $?
	done
	IFS="$save_ifs"
      fi

      if test -n "$gentop"; then
	$show "${rm}r $gentop"
	$run ${rm}r $gentop
      fi

      exit $EXIT_SUCCESS
      ;;

    prog)
      case $host in
	*cygwin*) output=`$echo $output | ${SED} -e 's,.exe$,,;s,$,.exe,'` ;;
      esac
      if test -n "$vinfo"; then
	$echo "$modename: warning: \`-version-info' is ignored for programs" 1>&2
      fi

      if test -n "$release"; then
	$echo "$modename: warning: \`-release' is ignored for programs" 1>&2
      fi

      if test "$preload" = yes; then
	if test "$dlopen_support" = unknown && test "$dlopen_self" = unknown &&
	   test "$dlopen_self_static" = unknown; then
	  $echo "$modename: warning: \`AC_LIBTOOL_DLOPEN' not used. Assuming no dlopen support."
	fi
      fi

      case $host in
      *-*-rhapsody* | *-*-darwin1.[012])
	# On Rhapsody replace the C library is the System framework
	compile_deplibs=`$echo "X $compile_deplibs" | $Xsed -e 's/ -lc / -framework System /'`
	finalize_deplibs=`$echo "X $finalize_deplibs" | $Xsed -e 's/ -lc / -framework System /'`
	;;
      esac

      case $host in
      *darwin*)
        # Don't allow lazy linking, it breaks C++ global constructors
        if test "$tagname" = CXX ; then
        compile_command="$compile_command ${wl}-bind_at_load"
        finalize_command="$finalize_command ${wl}-bind_at_load"
        fi
        ;;
      esac


      # move library search paths that coincide with paths to not yet
      # installed libraries to the beginning of the library search list
      new_libs=
      for path in $notinst_path; do
	case " $new_libs " in
	*" -L$path/$objdir "*) ;;
	*)
	  case " $compile_deplibs " in
	  *" -L$path/$objdir "*)
	    new_libs="$new_libs -L$path/$objdir" ;;
	  esac
	  ;;
	esac
      done
      for deplib in $compile_deplibs; do
	case $deplib in
	-L*)
	  case " $new_libs " in
	  *" $deplib "*) ;;
	  *) new_libs="$new_libs $deplib" ;;
	  esac
	  ;;
	*) new_libs="$new_libs $deplib" ;;
	esac
      done
      compile_deplibs="$new_libs"


      compile_command="$compile_command $compile_deplibs"
      finalize_command="$finalize_command $finalize_deplibs"

      if test -n "$rpath$xrpath"; then
	# If the user specified any rpath flags, then add them.
	for libdir in $rpath $xrpath; do
	  # This is the magic to use -rpath.
	  case "$finalize_rpath " in
	  *" $libdir "*) ;;
	  *) finalize_rpath="$finalize_rpath $libdir" ;;
	  esac
	done
      fi

      # Now hardcode the library paths
      rpath=
      hardcode_libdirs=
      for libdir in $compile_rpath $finalize_rpath; do
	if test -n "$hardcode_libdir_flag_spec"; then
	  if test -n "$hardcode_libdir_separator"; then
	    if test -z "$hardcode_libdirs"; then
	      hardcode_libdirs="$libdir"
	    else
	      # Just accumulate the unique libdirs.
	      case $hardcode_libdir_separator$hardcode_libdirs$hardcode_libdir_separator in
	      *"$hardcode_libdir_separator$libdir$hardcode_libdir_separator"*)
		;;
	      *)
		hardcode_libdirs="$hardcode_libdirs$hardcode_libdir_separator$libdir"
		;;
	      esac
	    fi
	  else
	    eval flag=\"$hardcode_libdir_flag_spec\"
	    rpath="$rpath $flag"
	  fi
	elif test -n "$runpath_var"; then
	  case "$perm_rpath " in
	  *" $libdir "*) ;;
	  *) perm_rpath="$perm_rpath $libdir" ;;
	  esac
	fi
	case $host in
	*-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-os2*)
	  testbindir=`$echo "X$libdir" | $Xsed -e 's*/lib$*/bin*'`
	  case :$dllsearchpath: in
	  *":$libdir:"*) ;;
	  *) dllsearchpath="$dllsearchpath:$libdir";;
	  esac
	  case :$dllsearchpath: in
	  *":$testbindir:"*) ;;
	  *) dllsearchpath="$dllsearchpath:$testbindir";;
	  esac
	  ;;
	esac
      done
      # Substitute the hardcoded libdirs into the rpath.
      if test -n "$hardcode_libdir_separator" &&
	 test -n "$hardcode_libdirs"; then
	libdir="$hardcode_libdirs"
	eval rpath=\" $hardcode_libdir_flag_spec\"
      fi
      compile_rpath="$rpath"

      rpath=
      hardcode_libdirs=
      for libdir in $finalize_rpath; do
	if test -n "$hardcode_libdir_flag_spec"; then
	  if test -n "$hardcode_libdir_separator"; then
	    if test -z "$hardcode_libdirs"; then
	      hardcode_libdirs="$libdir"
	    else
	      # Just accumulate the unique libdirs.
	      case $hardcode_libdir_separator$hardcode_libdirs$hardcode_libdir_separator in
	      *"$hardcode_libdir_separator$libdir$hardcode_libdir_separator"*)
		;;
	      *)
		hardcode_libdirs="$hardcode_libdirs$hardcode_libdir_separator$libdir"
		;;
	      esac
	    fi
	  else
	    eval flag=\"$hardcode_libdir_flag_spec\"
	    rpath="$rpath $flag"
	  fi
	elif test -n "$runpath_var"; then
	  case "$finalize_perm_rpath " in
	  *" $libdir "*) ;;
	  *) finalize_perm_rpath="$finalize_perm_rpath $libdir" ;;
	  esac
	fi
      done
      # Substitute the hardcoded libdirs into the rpath.
      if test -n "$hardcode_libdir_separator" &&
	 test -n "$hardcode_libdirs"; then
	libdir="$hardcode_libdirs"
	eval rpath=\" $hardcode_libdir_flag_spec\"
      fi
      finalize_rpath="$rpath"

      if test -n "$libobjs" && test "$build_old_libs" = yes; then
	# Transform all the library objects into standard objects.
	compile_command=`$echo "X$compile_command" | $SP2NL | $Xsed -e "$lo2o" | $NL2SP`
	finalize_command=`$echo "X$finalize_command" | $SP2NL | $Xsed -e "$lo2o" | $NL2SP`
      fi

      dlsyms=
      if test -n "$dlfiles$dlprefiles" || test "$dlself" != no; then
	if test -n "$NM" && test -n "$global_symbol_pipe"; then
	  dlsyms="${outputname}S.c"
	else
	  $echo "$modename: not configured to extract global symbols from dlpreopened files" 1>&2
	fi
      fi

      if test -n "$dlsyms"; then
	case $dlsyms in
	"") ;;
	*.c)
	  # Discover the nlist of each of the dlfiles.
	  nlist="$output_objdir/${outputname}.nm"

	  $show "$rm $nlist ${nlist}S ${nlist}T"
	  $run $rm "$nlist" "${nlist}S" "${nlist}T"

	  # Parse the name list into a source file.
	  $show "creating $output_objdir/$dlsyms"

	  test -z "$run" && $echo > "$output_objdir/$dlsyms" "\
/* $dlsyms - symbol resolution table for \`$outputname' dlsym emulation. */
/* Generated by $PROGRAM - GNU $PACKAGE $VERSION$TIMESTAMP */

#ifdef __cplusplus
extern \"C\" {
#endif

/* Prevent the only kind of declaration conflicts we can make. */
#define lt_preloaded_symbols some_other_symbol

/* External symbol declarations for the compiler. */\
"

	  if test "$dlself" = yes; then
	    $show "generating symbol list for \`$output'"

	    test -z "$run" && $echo ': @PROGRAM@ ' > "$nlist"

	    # Add our own program objects to the symbol list.
	    progfiles=`$echo "X$objs$old_deplibs" | $SP2NL | $Xsed -e "$lo2o" | $NL2SP`
	    for arg in $progfiles; do
	      $show "extracting global C symbols from \`$arg'"
	      $run eval "$NM $arg | $global_symbol_pipe >> '$nlist'"
	    done

	    if test -n "$exclude_expsyms"; then
	      $run eval '$EGREP -v " ($exclude_expsyms)$" "$nlist" > "$nlist"T'
	      $run eval '$mv "$nlist"T "$nlist"'
	    fi

	    if test -n "$export_symbols_regex"; then
	      $run eval '$EGREP -e "$export_symbols_regex" "$nlist" > "$nlist"T'
	      $run eval '$mv "$nlist"T "$nlist"'
	    fi

	    # Prepare the list of exported symbols
	    if test -z "$export_symbols"; then
	      export_symbols="$output_objdir/$outputname.exp"
	      $run $rm $export_symbols
	      $run eval "${SED} -n -e '/^: @PROGRAM@ $/d' -e 's/^.* \(.*\)$/\1/p' "'< "$nlist" > "$export_symbols"'
              case $host in
              *cygwin* | *mingw* )
	        $run eval "echo EXPORTS "'> "$output_objdir/$outputname.def"'
		$run eval 'cat "$export_symbols" >> "$output_objdir/$outputname.def"'
                ;;
              esac
	    else
	      $run eval "${SED} -e 's/\([].[*^$]\)/\\\\\1/g' -e 's/^/ /' -e 's/$/$/'"' < "$export_symbols" > "$output_objdir/$outputname.exp"'
	      $run eval 'grep -f "$output_objdir/$outputname.exp" < "$nlist" > "$nlist"T'
	      $run eval 'mv "$nlist"T "$nlist"'
              case $host in
              *cygwin* | *mingw* )
	        $run eval "echo EXPORTS "'> "$output_objdir/$outputname.def"'
		$run eval 'cat "$nlist" >> "$output_objdir/$outputname.def"'
                ;;
              esac
	    fi
	  fi

	  for arg in $dlprefiles; do
	    $show "extracting global C symbols from \`$arg'"
	    name=`$echo "$arg" | ${SED} -e 's%^.*/%%'`
	    $run eval '$echo ": $name " >> "$nlist"'
	    $run eval "$NM $arg | $global_symbol_pipe >> '$nlist'"
	  done

	  if test -z "$run"; then
	    # Make sure we have at least an empty file.
	    test -f "$nlist" || : > "$nlist"

	    if test -n "$exclude_expsyms"; then
	      $EGREP -v " ($exclude_expsyms)$" "$nlist" > "$nlist"T
	      $mv "$nlist"T "$nlist"
	    fi

	    # Try sorting and uniquifying the output.
	    if grep -v "^: " < "$nlist" |
		if sort -k 3 </dev/null >/dev/null 2>&1; then
		  sort -k 3
		else
		  sort +2
		fi |
		uniq > "$nlist"S; then
	      :
	    else
	      grep -v "^: " < "$nlist" > "$nlist"S
	    fi

	    if test -f "$nlist"S; then
	      eval "$global_symbol_to_cdecl"' < "$nlist"S >> "$output_objdir/$dlsyms"'
	    else
	      $echo '/* NONE */' >> "$output_objdir/$dlsyms"
	    fi

	    $echo >> "$output_objdir/$dlsyms" "\

#undef lt_preloaded_symbols

#if defined (__STDC__) && __STDC__
# define lt_ptr void *
#else
# define lt_ptr char *
# define const
#endif

/* The mapping between symbol names and symbols. */
"

	    case $host in
	    *cygwin* | *mingw* )
	  $echo >> "$output_objdir/$dlsyms" "\
/* DATA imports from DLLs on WIN32 can't be const, because
   runtime relocations are performed -- see ld's documentation
   on pseudo-relocs */
struct {
"
	      ;;
	    * )
	  $echo >> "$output_objdir/$dlsyms" "\
const struct {
"
	      ;;
	    esac


	  $echo >> "$output_objdir/$dlsyms" "\
  const char *name;
  lt_ptr address;
}
lt_preloaded_symbols[] =
{\
"

	    eval "$global_symbol_to_c_name_address" < "$nlist" >> "$output_objdir/$dlsyms"

	    $echo >> "$output_objdir/$dlsyms" "\
  {0, (lt_ptr) 0}
};

/* This works around a problem in FreeBSD linker */
#ifdef FREEBSD_WORKAROUND
static const void *lt_preloaded_setup() {
  return lt_preloaded_symbols;
}
#endif

#ifdef __cplusplus
}
#endif\
"
	  fi

	  pic_flag_for_symtable=
	  case $host in
	  # compiling the symbol table file with pic_flag works around
	  # a FreeBSD bug that causes programs to crash when -lm is
	  # linked before any other PIC object.  But we must not use
	  # pic_flag when linking with -static.  The problem exists in
	  # FreeBSD 2.2.6 and is fixed in FreeBSD 3.1.
	  *-*-freebsd2*|*-*-freebsd3.0*|*-*-freebsdelf3.0*)
	    case "$compile_command " in
	    *" -static "*) ;;
	    *) pic_flag_for_symtable=" $pic_flag -DFREEBSD_WORKAROUND";;
	    esac;;
	  *-*-hpux*)
	    case "$compile_command " in
	    *" -static "*) ;;
	    *) pic_flag_for_symtable=" $pic_flag";;
	    esac
	  esac

	  # Now compile the dynamic symbol file.
	  $show "(cd $output_objdir && $LTCC  $LTCFLAGS -c$no_builtin_flag$pic_flag_for_symtable \"$dlsyms\")"
	  $run eval '(cd $output_objdir && $LTCC  $LTCFLAGS -c$no_builtin_flag$pic_flag_for_symtable "$dlsyms")' || exit $?

	  # Clean up the generated files.
	  # $show "$rm $output_objdir/$dlsyms $nlist ${nlist}S ${nlist}T"
	  # $run $rm "$output_objdir/$dlsyms" "$nlist" "${nlist}S" "${nlist}T"

	  # Transform the symbol file into the correct name.
          case $host in
          *cygwin* | *mingw* )
            if test -f "$output_objdir/${outputname}.def" ; then
              compile_command=`$echo "X$compile_command" | $SP2NL | $Xsed -e "s%@SYMFILE@%$output_objdir/${outputname}.def $output_objdir/${outputname}S.${objext}%" | $NL2SP`
              finalize_command=`$echo "X$finalize_command" | $SP2NL | $Xsed -e "s%@SYMFILE@%$output_objdir/${outputname}.def $output_objdir/${outputname}S.${objext}%" | $NL2SP`
            else
              compile_command=`$echo "X$compile_command" | $SP2NL | $Xsed -e "s%@SYMFILE@%$output_objdir/${outputname}S.${objext}%" | $NL2SP`
              finalize_command=`$echo "X$finalize_command" | $SP2NL | $Xsed -e "s%@SYMFILE@%$output_objdir/${outputname}S.${objext}%" | $NL2SP`
             fi
            ;;
          * )
            compile_command=`$echo "X$compile_command" | $SP2NL | $Xsed -e "s%@SYMFILE@%$output_objdir/${outputname}S.${objext}%" | $NL2SP`
            finalize_command=`$echo "X$finalize_command" | $SP2NL | $Xsed -e "s%@SYMFILE@%$output_objdir/${outputname}S.${objext}%" | $NL2SP`
            ;;
          esac
	  ;;
	*)
	  $echo "$modename: unknown suffix for \`$dlsyms'" 1>&2
	  exit $EXIT_FAILURE
	  ;;
	esac
      else
	# We keep going just in case the user didn't refer to
	# lt_preloaded_symbols.  The linker will fail if global_symbol_pipe
	# really was required.

	# Nullify the symbol file.
	compile_command=`$echo "X$compile_command" | $SP2NL | $Xsed -e "s% @SYMFILE@%%" | $NL2SP`
	finalize_command=`$echo "X$finalize_command" | $SP2NL | $Xsed -e "s% @SYMFILE@%%" | $NL2SP`
      fi

      if test "$need_relink" = no || test "$build_libtool_libs" != yes; then
	# Replace the output file specification.
	compile_command=`$echo "X$compile_command" | $SP2NL | $Xsed -e 's%@OUTPUT@%'"$output"'%g' | $NL2SP`
	link_command="$compile_command$compile_rpath"

	# We have no uninstalled library dependencies, so finalize right now.
	$show "$link_command"
	$run eval "$link_command"
	exit_status=$?

	# Delete the generated files.
	if test -n "$dlsyms"; then
	  # $show "$rm $output_objdir/${outputname}S.${objext}"
	  # $run $rm "$output_objdir/${outputname}S.${objext}"
	  :
	fi

	exit $exit_status
      fi

      if test -n "$shlibpath_var"; then
	# We should set the shlibpath_var
	rpath=
	for dir in $temp_rpath; do
	  case $dir in
	  [\\/]* | [A-Za-z]:[\\/]*)
	    # Absolute path.
	    rpath="$rpath$dir:"
	    ;;
	  *)
	    # Relative path: add a thisdir entry.
	    rpath="$rpath\$thisdir/$dir:"
	    ;;
	  esac
	done
	temp_rpath="$rpath"
      fi

      if test -n "$compile_shlibpath$finalize_shlibpath"; then
	compile_command="$shlibpath_var=\"$compile_shlibpath$finalize_shlibpath\$$shlibpath_var\" $compile_command"
      fi
      if test -n "$finalize_shlibpath"; then
	finalize_command="$shlibpath_var=\"$finalize_shlibpath\$$shlibpath_var\" $finalize_command"
      fi

      compile_var=
      finalize_var=
      if test -n "$runpath_var"; then
	if test -n "$perm_rpath"; then
	  # We should set the runpath_var.
	  rpath=
	  for dir in $perm_rpath; do
	    rpath="$rpath$dir:"
	  done
	  compile_var="$runpath_var=\"$rpath\$$runpath_var\" "
	fi
	if test -n "$finalize_perm_rpath"; then
	  # We should set the runpath_var.
	  rpath=
	  for dir in $finalize_perm_rpath; do
	    rpath="$rpath$dir:"
	  done
	  finalize_var="$runpath_var=\"$rpath\$$runpath_var\" "
	fi
      fi

      if test "$no_install" = yes; then
	# We don't need to create a wrapper script.
	link_command="$compile_var$compile_command$compile_rpath"
	# Replace the output file specification.
	link_command=`$echo "X$link_command" | $Xsed -e 's%@OUTPUT@%'"$output"'%g'`
	# Delete the old output file.
	$run $rm $output
	# Link the executable and exit
	$show "$link_command"
	$run eval "$link_command" || exit $?
	exit $EXIT_SUCCESS
      fi

      if test "$hardcode_action" = relink; then
	# Fast installation is not supported
	link_command="$compile_var$compile_command$compile_rpath"
	relink_command="$finalize_var$finalize_command$finalize_rpath"

	$echo "$modename: warning: this platform does not like uninstalled shared libraries" 1>&2
	$echo "$modename: \`$output' will be relinked during installation" 1>&2
      else
	if test "$fast_install" != no; then
	  link_command="$finalize_var$compile_command$finalize_rpath"
	  if test "$fast_install" = yes; then
	    relink_command=`$echo "X$compile_var$compile_command$compile_rpath" | $SP2NL | $Xsed -e 's%@OUTPUT@%\$progdir/\$file%g' | $NL2SP`
	  else
	    # fast_install is set to needless
	    relink_command=
	  fi
	else
	  link_command="$compile_var$compile_command$compile_rpath"
	  relink_command="$finalize_var$finalize_command$finalize_rpath"
	fi
      fi

      # Replace the output file specification.
      link_command=`$echo "X$link_command" | $Xsed -e 's%@OUTPUT@%'"$output_objdir/$outputname"'%g'`

      # Delete the old output files.
      $run $rm $output $output_objdir/$outputname $output_objdir/lt-$outputname

      $show "$link_command"
      $run eval "$link_command" || exit $?

      # Now create the wrapper script.
      $show "creating $output"

      # Quote the relink command for shipping.
      if test -n "$relink_command"; then
	# Preserve any variables that may affect compiler behavior
	for var in $variables_saved_for_relink; do
	  if eval test -z \"\${$var+set}\"; then
	    relink_command="{ test -z \"\${$var+set}\" || unset $var || { $var=; export $var; }; }; $relink_command"
	  elif eval var_value=\$$var; test -z "$var_value"; then
	    relink_command="$var=; export $var; $relink_command"
	  else
	    var_value=`$echo "X$var_value" | $Xsed -e "$sed_quote_subst"`
	    relink_command="$var=\"$var_value\"; export $var; $relink_command"
	  fi
	done
	relink_command="(cd `pwd`; $relink_command)"
	relink_command=`$echo "X$relink_command" | $SP2NL | $Xsed -e "$sed_quote_subst" | $NL2SP`
      fi

      # Quote $echo for shipping.
      if test "X$echo" = "X$SHELL $progpath --fallback-echo"; then
	case $progpath in
	[\\/]* | [A-Za-z]:[\\/]*) qecho="$SHELL $progpath --fallback-echo";;
	*) qecho="$SHELL `pwd`/$progpath --fallback-echo";;
	esac
	qecho=`$echo "X$qecho" | $Xsed -e "$sed_quote_subst"`
      else
	qecho=`$echo "X$echo" | $Xsed -e "$sed_quote_subst"`
      fi

      # Only actually do things if our run command is non-null.
      if test -z "$run"; then
	# win32 will think the script is a binary if it has
	# a .exe suffix, so we strip it off here.
	case $output in
	  *.exe) output=`$echo $output|${SED} 's,.exe$,,'` ;;
	esac
	# test for cygwin because mv fails w/o .exe extensions
	case $host in
	  *cygwin*)
	    exeext=.exe
	    outputname=`$echo $outputname|${SED} 's,.exe$,,'` ;;
	  *) exeext= ;;
	esac
	case $host in
	  *cygwin* | *mingw* )
            output_name=`basename $output`
            output_path=`dirname $output`
            cwrappersource="$output_path/$objdir/lt-$output_name.c"
            cwrapper="$output_path/$output_name.exe"
            $rm $cwrappersource $cwrapper
            trap "$rm $cwrappersource $cwrapper; exit $EXIT_FAILURE" 1 2 15

	    cat > $cwrappersource <<EOF

/* $cwrappersource - temporary wrapper executable for $objdir/$outputname
   Generated by $PROGRAM - GNU $PACKAGE $VERSION$TIMESTAMP

   The $output program cannot be directly executed until all the libtool
   libraries that it depends on are installed.

   This wrapper executable should never be moved out of the build directory.
   If it is, it will not operate correctly.

   Currently, it simply execs the wrapper *script* "/bin/sh $output",
   but could eventually absorb all of the scripts functionality and
   exec $objdir/$outputname directly.
*/
EOF
	    cat >> $cwrappersource<<"EOF"
#include <stdio.h>
#include <stdlib.h>
#include <unistd.h>
#include <malloc.h>
#include <stdarg.h>
#include <assert.h>
#include <string.h>
#include <ctype.h>
#include <sys/stat.h>

#if defined(PATH_MAX)
# define LT_PATHMAX PATH_MAX
#elif defined(MAXPATHLEN)
# define LT_PATHMAX MAXPATHLEN
#else
# define LT_PATHMAX 1024
#endif

#ifndef DIR_SEPARATOR
# define DIR_SEPARATOR '/'
# define PATH_SEPARATOR ':'
#endif

#if defined (_WIN32) || defined (__MSDOS__) || defined (__DJGPP__) || \
  defined (__OS2__)
# define HAVE_DOS_BASED_FILE_SYSTEM
# ifndef DIR_SEPARATOR_2
#  define DIR_SEPARATOR_2 '\\'
# endif
# ifndef PATH_SEPARATOR_2
#  define PATH_SEPARATOR_2 ';'
# endif
#endif

#ifndef DIR_SEPARATOR_2
# define IS_DIR_SEPARATOR(ch) ((ch) == DIR_SEPARATOR)
#else /* DIR_SEPARATOR_2 */
# define IS_DIR_SEPARATOR(ch) \
        (((ch) == DIR_SEPARATOR) || ((ch) == DIR_SEPARATOR_2))
#endif /* DIR_SEPARATOR_2 */

#ifndef PATH_SEPARATOR_2
# define IS_PATH_SEPARATOR(ch) ((ch) == PATH_SEPARATOR)
#else /* PATH_SEPARATOR_2 */
# define IS_PATH_SEPARATOR(ch) ((ch) == PATH_SEPARATOR_2)
#endif /* PATH_SEPARATOR_2 */

#define XMALLOC(type, num)      ((type *) xmalloc ((num) * sizeof(type)))
#define XFREE(stale) do { \
  if (stale) { free ((void *) stale); stale = 0; } \
} while (0)

/* -DDEBUG is fairly common in CFLAGS.  */
#undef DEBUG
#if defined DEBUGWRAPPER
# define DEBUG(format, ...) fprintf(stderr, format, __VA_ARGS__)
#else
# define DEBUG(format, ...)
#endif

const char *program_name = NULL;

void * xmalloc (size_t num);
char * xstrdup (const char *string);
const char * base_name (const char *name);
char * find_executable(const char *wrapper);
int    check_executable(const char *path);
char * strendzap(char *str, const char *pat);
void lt_fatal (const char *message, ...);

int
main (int argc, char *argv[])
{
  char **newargz;
  int i;

  program_name = (char *) xstrdup (base_name (argv[0]));
  DEBUG("(main) argv[0]      : %s\n",argv[0]);
  DEBUG("(main) program_name : %s\n",program_name);
  newargz = XMALLOC(char *, argc+2);
EOF

            cat >> $cwrappersource <<EOF
  newargz[0] = (char *) xstrdup("$SHELL");
EOF

            cat >> $cwrappersource <<"EOF"
  newargz[1] = find_executable(argv[0]);
  if (newargz[1] == NULL)
    lt_fatal("Couldn't find %s", argv[0]);
  DEBUG("(main) found exe at : %s\n",newargz[1]);
  /* we know the script has the same name, without the .exe */
  /* so make sure newargz[1] doesn't end in .exe */
  strendzap(newargz[1],".exe");
  for (i = 1; i < argc; i++)
    newargz[i+1] = xstrdup(argv[i]);
  newargz[argc+1] = NULL;

  for (i=0; i<argc+1; i++)
  {
    DEBUG("(main) newargz[%d]   : %s\n",i,newargz[i]);
    ;
  }

EOF

            case $host_os in
              mingw*)
                cat >> $cwrappersource <<EOF
  execv("$SHELL",(char const **)newargz);
EOF
              ;;
              *)
                cat >> $cwrappersource <<EOF
  execv("$SHELL",newargz);
EOF
              ;;
            esac

            cat >> $cwrappersource <<"EOF"
  return 127;
}

void *
xmalloc (size_t num)
{
  void * p = (void *) malloc (num);
  if (!p)
    lt_fatal ("Memory exhausted");

  return p;
}

char *
xstrdup (const char *string)
{
  return string ? strcpy ((char *) xmalloc (strlen (string) + 1), string) : NULL
;
}

const char *
base_name (const char *name)
{
  const char *base;

#if defined (HAVE_DOS_BASED_FILE_SYSTEM)
  /* Skip over the disk name in MSDOS pathnames. */
  if (isalpha ((unsigned char)name[0]) && name[1] == ':')
    name += 2;
#endif

  for (base = name; *name; name++)
    if (IS_DIR_SEPARATOR (*name))
      base = name + 1;
  return base;
}

int
check_executable(const char * path)
{
  struct stat st;

  DEBUG("(check_executable)  : %s\n", path ? (*path ? path : "EMPTY!") : "NULL!");
  if ((!path) || (!*path))
    return 0;

  if ((stat (path, &st) >= 0) &&
      (
        /* MinGW & native WIN32 do not support S_IXOTH or S_IXGRP */
#if defined (S_IXOTH)
       ((st.st_mode & S_IXOTH) == S_IXOTH) ||
#endif
#if defined (S_IXGRP)
       ((st.st_mode & S_IXGRP) == S_IXGRP) ||
#endif
       ((st.st_mode & S_IXUSR) == S_IXUSR))
      )
    return 1;
  else
    return 0;
}

/* Searches for the full path of the wrapper.  Returns
   newly allocated full path name if found, NULL otherwise */
char *
find_executable (const char* wrapper)
{
  int has_slash = 0;
  const char* p;
  const char* p_next;
  /* static buffer for getcwd */
  char tmp[LT_PATHMAX + 1];
  int tmp_len;
  char* concat_name;

  DEBUG("(find_executable)  : %s\n", wrapper ? (*wrapper ? wrapper : "EMPTY!") : "NULL!");

  if ((wrapper == NULL) || (*wrapper == '\0'))
    return NULL;

  /* Absolute path? */
#if defined (HAVE_DOS_BASED_FILE_SYSTEM)
  if (isalpha ((unsigned char)wrapper[0]) && wrapper[1] == ':')
  {
    concat_name = xstrdup (wrapper);
    if (check_executable(concat_name))
      return concat_name;
    XFREE(concat_name);
  }
  else
  {
#endif
    if (IS_DIR_SEPARATOR (wrapper[0]))
    {
      concat_name = xstrdup (wrapper);
      if (check_executable(concat_name))
        return concat_name;
      XFREE(concat_name);
    }
#if defined (HAVE_DOS_BASED_FILE_SYSTEM)
  }
#endif

  for (p = wrapper; *p; p++)
    if (*p == '/')
    {
      has_slash = 1;
      break;
    }
  if (!has_slash)
  {
    /* no slashes; search PATH */
    const char* path = getenv ("PATH");
    if (path != NULL)
    {
      for (p = path; *p; p = p_next)
      {
        const char* q;
        size_t p_len;
        for (q = p; *q; q++)
          if (IS_PATH_SEPARATOR(*q))
            break;
        p_len = q - p;
        p_next = (*q == '\0' ? q : q + 1);
        if (p_len == 0)
        {
          /* empty path: current directory */
          if (getcwd (tmp, LT_PATHMAX) == NULL)
            lt_fatal ("getcwd failed");
          tmp_len = strlen(tmp);
          concat_name = XMALLOC(char, tmp_len + 1 + strlen(wrapper) + 1);
          memcpy (concat_name, tmp, tmp_len);
          concat_name[tmp_len] = '/';
          strcpy (concat_name + tmp_len + 1, wrapper);
        }
        else
        {
          concat_name = XMALLOC(char, p_len + 1 + strlen(wrapper) + 1);
          memcpy (concat_name, p, p_len);
          concat_name[p_len] = '/';
          strcpy (concat_name + p_len + 1, wrapper);
        }
        if (check_executable(concat_name))
          return concat_name;
        XFREE(concat_name);
      }
    }
    /* not found in PATH; assume curdir */
  }
  /* Relative path | not found in path: prepend cwd */
  if (getcwd (tmp, LT_PATHMAX) == NULL)
    lt_fatal ("getcwd failed");
  tmp_len = strlen(tmp);
  concat_name = XMALLOC(char, tmp_len + 1 + strlen(wrapper) + 1);
  memcpy (concat_name, tmp, tmp_len);
  concat_name[tmp_len] = '/';
  strcpy (concat_name + tmp_len + 1, wrapper);

  if (check_executable(concat_name))
    return concat_name;
  XFREE(concat_name);
  return NULL;
}

char *
strendzap(char *str, const char *pat)
{
  size_t len, patlen;

  assert(str != NULL);
  assert(pat != NULL);

  len = strlen(str);
  patlen = strlen(pat);

  if (patlen <= len)
  {
    str += len - patlen;
    if (strcmp(str, pat) == 0)
      *str = '\0';
  }
  return str;
}

static void
lt_error_core (int exit_status, const char * mode,
          const char * message, va_list ap)
{
  fprintf (stderr, "%s: %s: ", program_name, mode);
  vfprintf (stderr, message, ap);
  fprintf (stderr, ".\n");

  if (exit_status >= 0)
    exit (exit_status);
}

void
lt_fatal (const char *message, ...)
{
  va_list ap;
  va_start (ap, message);
  lt_error_core (EXIT_FAILURE, "FATAL", message, ap);
  va_end (ap);
}
EOF
          # we should really use a build-platform specific compiler
          # here, but OTOH, the wrappers (shell script and this C one)
          # are only useful if you want to execute the "real" binary.
          # Since the "real" binary is built for $host, then this
          # wrapper might as well be built for $host, too.
          $run $LTCC $LTCFLAGS -s -o $cwrapper $cwrappersource
          ;;
        esac
        $rm $output
        trap "$rm $output; exit $EXIT_FAILURE" 1 2 15

	$echo > $output "\
#! $SHELL

# $output - temporary wrapper script for $objdir/$outputname
# Generated by $PROGRAM - GNU $PACKAGE $VERSION$TIMESTAMP
#
# The $output program cannot be directly executed until all the libtool
# libraries that it depends on are installed.
#
# This wrapper script should never be moved out of the build directory.
# If it is, it will not operate correctly.

# Sed substitution that helps us do robust quoting.  It backslashifies
# metacharacters that are still active within double-quoted strings.
Xsed='${SED} -e 1s/^X//'
sed_quote_subst='$sed_quote_subst'

# Be Bourne compatible (taken from Autoconf:_AS_BOURNE_COMPATIBLE).
if test -n \"\${ZSH_VERSION+set}\" && (emulate sh) >/dev/null 2>&1; then
  emulate sh
  NULLCMD=:
  # Zsh 3.x and 4.x performs word splitting on \${1+\"\$@\"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '\${1+\"\$@\"}'='\"\$@\"'
  setopt NO_GLOB_SUBST
else
  case \`(set -o) 2>/dev/null\` in *posix*) set -o posix;; esac
fi
BIN_SH=xpg4; export BIN_SH # for Tru64
DUALCASE=1; export DUALCASE # for MKS sh

# The HP-UX ksh and POSIX shell print the target directory to stdout
# if CDPATH is set.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH

relink_command=\"$relink_command\"

# This environment variable determines our operation mode.
if test \"\$libtool_install_magic\" = \"$magic\"; then
  # install mode needs the following variable:
  notinst_deplibs='$notinst_deplibs'
else
  # When we are sourced in execute mode, \$file and \$echo are already set.
  if test \"\$libtool_execute_magic\" != \"$magic\"; then
    echo=\"$qecho\"
    file=\"\$0\"
    # Make sure echo works.
    if test \"X\$1\" = X--no-reexec; then
      # Discard the --no-reexec flag, and continue.
      shift
    elif test \"X\`(\$echo '\t') 2>/dev/null\`\" = 'X\t'; then
      # Yippee, \$echo works!
      :
    else
      # Restart under the correct shell, and then maybe \$echo will work.
      exec $SHELL \"\$0\" --no-reexec \${1+\"\$@\"}
    fi
  fi\
"
	$echo >> $output "\

  # Find the directory that this script lives in.
  thisdir=\`\$echo \"X\$file\" | \$Xsed -e 's%/[^/]*$%%'\`
  test \"x\$thisdir\" = \"x\$file\" && thisdir=.

  # Follow symbolic links until we get to the real thisdir.
  file=\`ls -ld \"\$file\" | ${SED} -n 's/.*-> //p'\`
  while test -n \"\$file\"; do
    destdir=\`\$echo \"X\$file\" | \$Xsed -e 's%/[^/]*\$%%'\`

    # If there was a directory component, then change thisdir.
    if test \"x\$destdir\" != \"x\$file\"; then
      case \"\$destdir\" in
      [\\\\/]* | [A-Za-z]:[\\\\/]*) thisdir=\"\$destdir\" ;;
      *) thisdir=\"\$thisdir/\$destdir\" ;;
      esac
    fi

    file=\`\$echo \"X\$file\" | \$Xsed -e 's%^.*/%%'\`
    file=\`ls -ld \"\$thisdir/\$file\" | ${SED} -n 's/.*-> //p'\`
  done

  # Try to get the absolute directory name.
  absdir=\`cd \"\$thisdir\" && pwd\`
  test -n \"\$absdir\" && thisdir=\"\$absdir\"
"

	if test "$fast_install" = yes; then
	  $echo >> $output "\
  program=lt-'$outputname'$exeext
  progdir=\"\$thisdir/$objdir\"

  if test ! -f \"\$progdir/\$program\" || \\
     { file=\`ls -1dt \"\$progdir/\$program\" \"\$progdir/../\$program\" 2>/dev/null | ${SED} 1q\`; \\
       test \"X\$file\" != \"X\$progdir/\$program\"; }; then

    file=\"\$\$-\$program\"

    if test ! -d \"\$progdir\"; then
      $mkdir \"\$progdir\"
    else
      $rm \"\$progdir/\$file\"
    fi"

	  $echo >> $output "\

    # relink executable if necessary
    if test -n \"\$relink_command\"; then
      if relink_command_output=\`eval \$relink_command 2>&1\`; then :
      else
	$echo \"\$relink_command_output\" >&2
	$rm \"\$progdir/\$file\"
	exit $EXIT_FAILURE
      fi
    fi

    $mv \"\$progdir/\$file\" \"\$progdir/\$program\" 2>/dev/null ||
    { $rm \"\$progdir/\$program\";
      $mv \"\$progdir/\$file\" \"\$progdir/\$program\"; }
    $rm \"\$progdir/\$file\"
  fi"
	else
	  $echo >> $output "\
  program='$outputname'
  progdir=\"\$thisdir/$objdir\"
"
	fi

	$echo >> $output "\

  if test -f \"\$progdir/\$program\"; then"

	# Export our shlibpath_var if we have one.
	if test "$shlibpath_overrides_runpath" = yes && test -n "$shlibpath_var" && test -n "$temp_rpath"; then
	  $echo >> $output "\
    # Add our own library path to $shlibpath_var
    $shlibpath_var=\"$temp_rpath\$$shlibpath_var\"

    # Some systems cannot cope with colon-terminated $shlibpath_var
    # The second colon is a workaround for a bug in BeOS R4 sed
    $shlibpath_var=\`\$echo \"X\$$shlibpath_var\" | \$Xsed -e 's/::*\$//'\`

    export $shlibpath_var
"
	fi

	# fixup the dll searchpath if we need to.
	if test -n "$dllsearchpath"; then
	  $echo >> $output "\
    # Add the dll search path components to the executable PATH
    PATH=$dllsearchpath:\$PATH
"
	fi

	$echo >> $output "\
    if test \"\$libtool_execute_magic\" != \"$magic\"; then
      # Run the actual program with our arguments.
"
	case $host in
	# Backslashes separate directories on plain windows
	*-*-mingw | *-*-os2*)
	  $echo >> $output "\
      exec \"\$progdir\\\\\$program\" \${1+\"\$@\"}
"
	  ;;

	*)
	  $echo >> $output "\
      exec \"\$progdir/\$program\" \${1+\"\$@\"}
"
	  ;;
	esac
	$echo >> $output "\
      \$echo \"\$0: cannot exec \$program \$*\"
      exit $EXIT_FAILURE
    fi
  else
    # The program doesn't exist.
    \$echo \"\$0: error: \\\`\$progdir/\$program' does not exist\" 1>&2
    \$echo \"This script is just a wrapper for \$program.\" 1>&2
    $echo \"See the $PACKAGE documentation for more information.\" 1>&2
    exit $EXIT_FAILURE
  fi
fi\
"
	chmod +x $output
      fi
      exit $EXIT_SUCCESS
      ;;
    esac

    # See if we need to build an old-fashioned archive.
    for oldlib in $oldlibs; do

      if test "$build_libtool_libs" = convenience; then
	oldobjs="$libobjs_save"
	addlibs="$convenience"
	build_libtool_libs=no
      else
	if test "$build_libtool_libs" = module; then
	  oldobjs="$libobjs_save"
	  build_libtool_libs=no
	else
	  oldobjs="$old_deplibs $non_pic_objects"
	fi
	addlibs="$old_convenience"
      fi

      if test -n "$addlibs"; then
	gentop="$output_objdir/${outputname}x"
	generated="$generated $gentop"

	func_extract_archives $gentop $addlibs
	oldobjs="$oldobjs $func_extract_archives_result"
      fi

      # Do each command in the archive commands.
      if test -n "$old_archive_from_new_cmds" && test "$build_libtool_libs" = yes; then
       cmds=$old_archive_from_new_cmds
      else
	# POSIX demands no paths to be encoded in archives.  We have
	# to avoid creating archives with duplicate basenames if we
	# might have to extract them afterwards, e.g., when creating a
	# static archive out of a convenience library, or when linking
	# the entirety of a libtool archive into another (currently
	# not supported by libtool).
	if (for obj in $oldobjs
	    do
	      $echo "X$obj" | $Xsed -e 's%^.*/%%'
	    done | sort | sort -uc >/dev/null 2>&1); then
	  :
	else
	  $echo "copying selected object files to avoid basename conflicts..."

	  if test -z "$gentop"; then
	    gentop="$output_objdir/${outputname}x"
	    generated="$generated $gentop"

	    $show "${rm}r $gentop"
	    $run ${rm}r "$gentop"
	    $show "$mkdir $gentop"
	    $run $mkdir "$gentop"
	    exit_status=$?
	    if test "$exit_status" -ne 0 && test ! -d "$gentop"; then
	      exit $exit_status
	    fi
	  fi

	  save_oldobjs=$oldobjs
	  oldobjs=
	  counter=1
	  for obj in $save_oldobjs
	  do
	    objbase=`$echo "X$obj" | $Xsed -e 's%^.*/%%'`
	    case " $oldobjs " in
	    " ") oldobjs=$obj ;;
	    *[\ /]"$objbase "*)
	      while :; do
		# Make sure we don't pick an alternate name that also
		# overlaps.
		newobj=lt$counter-$objbase
		counter=`expr $counter + 1`
		case " $oldobjs " in
		*[\ /]"$newobj "*) ;;
		*) if test ! -f "$gentop/$newobj"; then break; fi ;;
		esac
	      done
	      $show "ln $obj $gentop/$newobj || cp $obj $gentop/$newobj"
	      $run ln "$obj" "$gentop/$newobj" ||
	      $run cp "$obj" "$gentop/$newobj"
	      oldobjs="$oldobjs $gentop/$newobj"
	      ;;
	    *) oldobjs="$oldobjs $obj" ;;
	    esac
	  done
	fi

	eval cmds=\"$old_archive_cmds\"

	if len=`expr "X$cmds" : ".*"` &&
	     test "$len" -le "$max_cmd_len" || test "$max_cmd_len" -le -1; then
	  cmds=$old_archive_cmds
	else
	  # the command line is too long to link in one step, link in parts
	  $echo "using piecewise archive linking..."
	  save_RANLIB=$RANLIB
	  RANLIB=:
	  objlist=
	  concat_cmds=
	  save_oldobjs=$oldobjs

	  # Is there a better way of finding the last object in the list?
	  for obj in $save_oldobjs
	  do
	    last_oldobj=$obj
	  done
	  for obj in $save_oldobjs
	  do
	    oldobjs="$objlist $obj"
	    objlist="$objlist $obj"
	    eval test_cmds=\"$old_archive_cmds\"
	    if len=`expr "X$test_cmds" : ".*" 2>/dev/null` &&
	       test "$len" -le "$max_cmd_len"; then
	      :
	    else
	      # the above command should be used before it gets too long
	      oldobjs=$objlist
	      if test "$obj" = "$last_oldobj" ; then
	        RANLIB=$save_RANLIB
	      fi
	      test -z "$concat_cmds" || concat_cmds=$concat_cmds~
	      eval concat_cmds=\"\${concat_cmds}$old_archive_cmds\"
	      objlist=
	    fi
	  done
	  RANLIB=$save_RANLIB
	  oldobjs=$objlist
	  if test "X$oldobjs" = "X" ; then
	    eval cmds=\"\$concat_cmds\"
	  else
	    eval cmds=\"\$concat_cmds~\$old_archive_cmds\"
	  fi
	fi
      fi
      save_ifs="$IFS"; IFS='~'
      for cmd in $cmds; do
        eval cmd=\"$cmd\"
	IFS="$save_ifs"
	$show "$cmd"
	$run eval "$cmd" || exit $?
      done
      IFS="$save_ifs"
    done

    if test -n "$generated"; then
      $show "${rm}r$generated"
      $run ${rm}r$generated
    fi

    # Now create the libtool archive.
    case $output in
    *.la)
      old_library=
      test "$build_old_libs" = yes && old_library="$libname.$libext"
      $show "creating $output"

      # Preserve any variables that may affect compiler behavior
      for var in $variables_saved_for_relink; do
	if eval test -z \"\${$var+set}\"; then
	  relink_command="{ test -z \"\${$var+set}\" || unset $var || { $var=; export $var; }; }; $relink_command"
	elif eval var_value=\$$var; test -z "$var_value"; then
	  relink_command="$var=; export $var; $relink_command"
	else
	  var_value=`$echo "X$var_value" | $Xsed -e "$sed_quote_subst"`
	  relink_command="$var=\"$var_value\"; export $var; $relink_command"
	fi
      done
      # Quote the link command for shipping.
      relink_command="(cd `pwd`; $SHELL $progpath $preserve_args --mode=relink $libtool_args @inst_prefix_dir@)"
      relink_command=`$echo "X$relink_command" | $SP2NL | $Xsed -e "$sed_quote_subst" | $NL2SP`
      if test "$hardcode_automatic" = yes ; then
	relink_command=
      fi


      # Only create the output if not a dry run.
      if test -z "$run"; then
	for installed in no yes; do
	  if test "$installed" = yes; then
	    if test -z "$install_libdir"; then
	      break
	    fi
	    output="$output_objdir/$outputname"i
	    # Replace all uninstalled libtool libraries with the installed ones
	    newdependency_libs=
	    for deplib in $dependency_libs; do
	      case $deplib in
	      *.la)
		name=`$echo "X$deplib" | $Xsed -e 's%^.*/%%'`
		eval libdir=`${SED} -n -e 's/^libdir=\(.*\)$/\1/p' $deplib`
		if test -z "$libdir"; then
		  $echo "$modename: \`$deplib' is not a valid libtool archive" 1>&2
		  exit $EXIT_FAILURE
		fi
		newdependency_libs="$newdependency_libs $libdir/$name"
		;;
	      *) newdependency_libs="$newdependency_libs $deplib" ;;
	      esac
	    done
	    dependency_libs="$newdependency_libs"
	    newdlfiles=
	    for lib in $dlfiles; do
	      name=`$echo "X$lib" | $Xsed -e 's%^.*/%%'`
	      eval libdir=`${SED} -n -e 's/^libdir=\(.*\)$/\1/p' $lib`
	      if test -z "$libdir"; then
		$echo "$modename: \`$lib' is not a valid libtool archive" 1>&2
		exit $EXIT_FAILURE
	      fi
	      newdlfiles="$newdlfiles $libdir/$name"
	    done
	    dlfiles="$newdlfiles"
	    newdlprefiles=
	    for lib in $dlprefiles; do
	      name=`$echo "X$lib" | $Xsed -e 's%^.*/%%'`
	      eval libdir=`${SED} -n -e 's/^libdir=\(.*\)$/\1/p' $lib`
	      if test -z "$libdir"; then
		$echo "$modename: \`$lib' is not a valid libtool archive" 1>&2
		exit $EXIT_FAILURE
	      fi
	      newdlprefiles="$newdlprefiles $libdir/$name"
	    done
	    dlprefiles="$newdlprefiles"
	  else
	    newdlfiles=
	    for lib in $dlfiles; do
	      case $lib in
		[\\/]* | [A-Za-z]:[\\/]*) abs="$lib" ;;
		*) abs=`pwd`"/$lib" ;;
	      esac
	      newdlfiles="$newdlfiles $abs"
	    done
	    dlfiles="$newdlfiles"
	    newdlprefiles=
	    for lib in $dlprefiles; do
	      case $lib in
		[\\/]* | [A-Za-z]:[\\/]*) abs="$lib" ;;
		*) abs=`pwd`"/$lib" ;;
	      esac
	      newdlprefiles="$newdlprefiles $abs"
	    done
	    dlprefiles="$newdlprefiles"
	  fi
	  $rm $output
	  # place dlname in correct position for cygwin
	  tdlname=$dlname
	  case $host,$output,$installed,$module,$dlname in
	    *cygwin*,*lai,yes,no,*.dll | *mingw*,*lai,yes,no,*.dll) tdlname=../bin/$dlname ;;
	  esac
	  $echo > $output "\
# $outputname - a libtool library file
# Generated by $PROGRAM - GNU $PACKAGE $VERSION$TIMESTAMP
#
# Please DO NOT delete this file!
# It is necessary for linking the library.

# The name that we can dlopen(3).
dlname='$tdlname'

# Names of this library.
library_names='$library_names'

# The name of the static archive.
old_library='$old_library'

# Libraries that this one depends upon.
dependency_libs='$dependency_libs'

# Version information for $libname.
current=$current
age=$age
revision=$revision

# Is this an already installed library?
installed=$installed

# Should we warn about portability when linking against -modules?
shouldnotlink=$module

# Files to dlopen/dlpreopen
dlopen='$dlfiles'
dlpreopen='$dlprefiles'

# Directory that this library needs to be installed in:
libdir='$install_libdir'"
	  if test "$installed" = no && test "$need_relink" = yes; then
	    $echo >> $output "\
relink_command=\"$relink_command\""
	  fi
	done
      fi

      # Do a symbolic link so that the libtool archive can be found in
      # LD_LIBRARY_PATH before the program is installed.
      $show "(cd $output_objdir && $rm $outputname && $LN_S ../$outputname $outputname)"
      $run eval '(cd $output_objdir && $rm $outputname && $LN_S ../$outputname $outputname)' || exit $?
      ;;
    esac
    exit $EXIT_SUCCESS
    ;;

  # libtool install mode
  install)
    modename="$modename: install"

    # There may be an optional sh(1) argument at the beginning of
    # install_prog (especially on Windows NT).
    if test "$nonopt" = "$SHELL" || test "$nonopt" = /bin/sh ||
       # Allow the use of GNU shtool's install command.
       $echo "X$nonopt" | grep shtool > /dev/null; then
      # Aesthetically quote it.
      arg=`$echo "X$nonopt" | $Xsed -e "$sed_quote_subst"`
      case $arg in
      *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
	arg="\"$arg\""
	;;
      esac
      install_prog="$arg "
      arg="$1"
      shift
    else
      install_prog=
      arg=$nonopt
    fi

    # The real first argument should be the name of the installation program.
    # Aesthetically quote it.
    arg=`$echo "X$arg" | $Xsed -e "$sed_quote_subst"`
    case $arg in
    *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
      arg="\"$arg\""
      ;;
    esac
    install_prog="$install_prog$arg"

    # We need to accept at least all the BSD install flags.
    dest=
    files=
    opts=
    prev=
    install_type=
    isdir=no
    stripme=
    for arg
    do
      if test -n "$dest"; then
	files="$files $dest"
	dest=$arg
	continue
      fi

      case $arg in
      -d) isdir=yes ;;
      -f) 
      	case " $install_prog " in
	*[\\\ /]cp\ *) ;;
	*) prev=$arg ;;
	esac
	;;
      -g | -m | -o) prev=$arg ;;
      -s)
	stripme=" -s"
	continue
	;;
      -*)
	;;
      *)
	# If the previous option needed an argument, then skip it.
	if test -n "$prev"; then
	  prev=
	else
	  dest=$arg
	  continue
	fi
	;;
      esac

      # Aesthetically quote the argument.
      arg=`$echo "X$arg" | $Xsed -e "$sed_quote_subst"`
      case $arg in
      *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
	arg="\"$arg\""
	;;
      esac
      install_prog="$install_prog $arg"
    done

    if test -z "$install_prog"; then
      $echo "$modename: you must specify an install program" 1>&2
      $echo "$help" 1>&2
      exit $EXIT_FAILURE
    fi

    if test -n "$prev"; then
      $echo "$modename: the \`$prev' option requires an argument" 1>&2
      $echo "$help" 1>&2
      exit $EXIT_FAILURE
    fi

    if test -z "$files"; then
      if test -z "$dest"; then
	$echo "$modename: no file or destination specified" 1>&2
      else
	$echo "$modename: you must specify a destination" 1>&2
      fi
      $echo "$help" 1>&2
      exit $EXIT_FAILURE
    fi

    # Strip any trailing slash from the destination.
    dest=`$echo "X$dest" | $Xsed -e 's%/$%%'`

    # Check to see that the destination is a directory.
    test -d "$dest" && isdir=yes
    if test "$isdir" = yes; then
      destdir="$dest"
      destname=
    else
      destdir=`$echo "X$dest" | $Xsed -e 's%/[^/]*$%%'`
      test "X$destdir" = "X$dest" && destdir=.
      destname=`$echo "X$dest" | $Xsed -e 's%^.*/%%'`

      # Not a directory, so check to see that there is only one file specified.
      set dummy $files
      if test "$#" -gt 2; then
	$echo "$modename: \`$dest' is not a directory" 1>&2
	$echo "$help" 1>&2
	exit $EXIT_FAILURE
      fi
    fi
    case $destdir in
    [\\/]* | [A-Za-z]:[\\/]*) ;;
    *)
      for file in $files; do
	case $file in
	*.lo) ;;
	*)
	  $echo "$modename: \`$destdir' must be an absolute directory name" 1>&2
	  $echo "$help" 1>&2
	  exit $EXIT_FAILURE
	  ;;
	esac
      done
      ;;
    esac

    # This variable tells wrapper scripts just to set variables rather
    # than running their programs.
    libtool_install_magic="$magic"

    staticlibs=
    future_libdirs=
    current_libdirs=
    for file in $files; do

      # Do each installation.
      case $file in
      *.$libext)
	# Do the static libraries later.
	staticlibs="$staticlibs $file"
	;;

      *.la)
	# Check to see that this really is a libtool archive.
	if (${SED} -e '2q' $file | grep "^# Generated by .*$PACKAGE") >/dev/null 2>&1; then :
	else
	  $echo "$modename: \`$file' is not a valid libtool archive" 1>&2
	  $echo "$help" 1>&2
	  exit $EXIT_FAILURE
	fi

	library_names=
	old_library=
	relink_command=
	# If there is no directory component, then add one.
	case $file in
	*/* | *\\*) . $file ;;
	*) . ./$file ;;
	esac

	# Add the libdir to current_libdirs if it is the destination.
	if test "X$destdir" = "X$libdir"; then
	  case "$current_libdirs " in
	  *" $libdir "*) ;;
	  *) current_libdirs="$current_libdirs $libdir" ;;
	  esac
	else
	  # Note the libdir as a future libdir.
	  case "$future_libdirs " in
	  *" $libdir "*) ;;
	  *) future_libdirs="$future_libdirs $libdir" ;;
	  esac
	fi

	dir=`$echo "X$file" | $Xsed -e 's%/[^/]*$%%'`/
	test "X$dir" = "X$file/" && dir=
	dir="$dir$objdir"

	if test -n "$relink_command"; then
	  # Determine the prefix the user has applied to our future dir.
	  inst_prefix_dir=`$echo "$destdir" | $SED "s%$libdir\$%%"`

	  # Don't allow the user to place us outside of our expected
	  # location b/c this prevents finding dependent libraries that
	  # are installed to the same prefix.
	  # At present, this check doesn't affect windows .dll's that
	  # are installed into $libdir/../bin (currently, that works fine)
	  # but it's something to keep an eye on.
	  if test "$inst_prefix_dir" = "$destdir"; then
	    $echo "$modename: error: cannot install \`$file' to a directory not ending in $libdir" 1>&2
	    exit $EXIT_FAILURE
	  fi

	  if test -n "$inst_prefix_dir"; then
	    # Stick the inst_prefix_dir data into the link command.
	    relink_command=`$echo "$relink_command" | $SP2NL | $SED "s%@inst_prefix_dir@%-inst-prefix-dir $inst_prefix_dir%" | $NL2SP`
	  else
	    relink_command=`$echo "$relink_command" | $SP2NL | $SED "s%@inst_prefix_dir@%%" | $NL2SP`
	  fi

	  $echo "$modename: warning: relinking \`$file'" 1>&2
	  $show "$relink_command"
	  if $run eval "$relink_command"; then :
	  else
	    $echo "$modename: error: relink \`$file' with the above command before installing it" 1>&2
	    exit $EXIT_FAILURE
	  fi
	fi

	# See the names of the shared library.
	set dummy $library_names
	if test -n "$2"; then
	  realname="$2"
	  shift
	  shift

	  srcname="$realname"
	  test -n "$relink_command" && srcname="$realname"T

	  # Install the shared library and build the symlinks.
	  $show "$install_prog $dir/$srcname $destdir/$realname"
	  $run eval "$install_prog $dir/$srcname $destdir/$realname" || exit $?
	  if test -n "$stripme" && test -n "$striplib"; then
	    $show "$striplib $destdir/$realname"
	    $run eval "$striplib $destdir/$realname" || exit $?
	  fi

	  if test "$#" -gt 0; then
	    # Delete the old symlinks, and create new ones.
	    # Try `ln -sf' first, because the `ln' binary might depend on
	    # the symlink we replace!  Solaris /bin/ln does not understand -f,
	    # so we also need to try rm && ln -s.
	    for linkname
	    do
	      if test "$linkname" != "$realname"; then
                $show "(cd $destdir && { $LN_S -f $realname $linkname || { $rm $linkname && $LN_S $realname $linkname; }; })"
                $run eval "(cd $destdir && { $LN_S -f $realname $linkname || { $rm $linkname && $LN_S $realname $linkname; }; })"
	      fi
	    done
	  fi

	  # Do each command in the postinstall commands.
	  lib="$destdir/$realname"
	  cmds=$postinstall_cmds
	  save_ifs="$IFS"; IFS='~'
	  for cmd in $cmds; do
	    IFS="$save_ifs"
	    eval cmd=\"$cmd\"
	    $show "$cmd"
	    $run eval "$cmd" || {
	      lt_exit=$?

	      # Restore the uninstalled library and exit
	      if test "$mode" = relink; then
		$run eval '(cd $output_objdir && $rm ${realname}T && $mv ${realname}U $realname)'
	      fi

	      exit $lt_exit
	    }
	  done
	  IFS="$save_ifs"
	fi

	# Install the pseudo-library for information purposes.
	name=`$echo "X$file" | $Xsed -e 's%^.*/%%'`
	instname="$dir/$name"i
	$show "$install_prog $instname $destdir/$name"
	$run eval "$install_prog $instname $destdir/$name" || exit $?

	# Maybe install the static library, too.
	test -n "$old_library" && staticlibs="$staticlibs $dir/$old_library"
	;;

      *.lo)
	# Install (i.e. copy) a libtool object.

	# Figure out destination file name, if it wasn't already specified.
	if test -n "$destname"; then
	  destfile="$destdir/$destname"
	else
	  destfile=`$echo "X$file" | $Xsed -e 's%^.*/%%'`
	  destfile="$destdir/$destfile"
	fi

	# Deduce the name of the destination old-style object file.
	case $destfile in
	*.lo)
	  staticdest=`$echo "X$destfile" | $Xsed -e "$lo2o"`
	  ;;
	*.$objext)
	  staticdest="$destfile"
	  destfile=
	  ;;
	*)
	  $echo "$modename: cannot copy a libtool object to \`$destfile'" 1>&2
	  $echo "$help" 1>&2
	  exit $EXIT_FAILURE
	  ;;
	esac

	# Install the libtool object if requested.
	if test -n "$destfile"; then
	  $show "$install_prog $file $destfile"
	  $run eval "$install_prog $file $destfile" || exit $?
	fi

	# Install the old object if enabled.
	if test "$build_old_libs" = yes; then
	  # Deduce the name of the old-style object file.
	  staticobj=`$echo "X$file" | $Xsed -e "$lo2o"`

	  $show "$install_prog $staticobj $staticdest"
	  $run eval "$install_prog \$staticobj \$staticdest" || exit $?
	fi
	exit $EXIT_SUCCESS
	;;

      *)
	# Figure out destination file name, if it wasn't already specified.
	if test -n "$destname"; then
	  destfile="$destdir/$destname"
	else
	  destfile=`$echo "X$file" | $Xsed -e 's%^.*/%%'`
	  destfile="$destdir/$destfile"
	fi

	# If the file is missing, and there is a .exe on the end, strip it
	# because it is most likely a libtool script we actually want to
	# install
	stripped_ext=""
	case $file in
	  *.exe)
	    if test ! -f "$file"; then
	      file=`$echo $file|${SED} 's,.exe$,,'`
	      stripped_ext=".exe"
	    fi
	    ;;
	esac

	# Do a test to see if this is really a libtool program.
	case $host in
	*cygwin*|*mingw*)
	    wrapper=`$echo $file | ${SED} -e 's,.exe$,,'`
	    ;;
	*)
	    wrapper=$file
	    ;;
	esac
	if (${SED} -e '4q' $wrapper | grep "^# Generated by .*$PACKAGE")>/dev/null 2>&1; then
	  notinst_deplibs=
	  relink_command=

	  # Note that it is not necessary on cygwin/mingw to append a dot to
	  # foo even if both foo and FILE.exe exist: automatic-append-.exe
	  # behavior happens only for exec(3), not for open(2)!  Also, sourcing
	  # `FILE.' does not work on cygwin managed mounts.
	  #
	  # If there is no directory component, then add one.
	  case $wrapper in
	  */* | *\\*) . ${wrapper} ;;
	  *) . ./${wrapper} ;;
	  esac

	  # Check the variables that should have been set.
	  if test -z "$notinst_deplibs"; then
	    $echo "$modename: invalid libtool wrapper script \`$wrapper'" 1>&2
	    exit $EXIT_FAILURE
	  fi

	  finalize=yes
	  for lib in $notinst_deplibs; do
	    # Check to see that each library is installed.
	    libdir=
	    if test -f "$lib"; then
	      # If there is no directory component, then add one.
	      case $lib in
	      */* | *\\*) . $lib ;;
	      *) . ./$lib ;;
	      esac
	    fi
	    libfile="$libdir/"`$echo "X$lib" | $Xsed -e 's%^.*/%%g'` ### testsuite: skip nested quoting test
	    if test -n "$libdir" && test ! -f "$libfile"; then
	      $echo "$modename: warning: \`$lib' has not been installed in \`$libdir'" 1>&2
	      finalize=no
	    fi
	  done

	  relink_command=
	  # Note that it is not necessary on cygwin/mingw to append a dot to
	  # foo even if both foo and FILE.exe exist: automatic-append-.exe
	  # behavior happens only for exec(3), not for open(2)!  Also, sourcing
	  # `FILE.' does not work on cygwin managed mounts.
	  #
	  # If there is no directory component, then add one.
	  case $wrapper in
	  */* | *\\*) . ${wrapper} ;;
	  *) . ./${wrapper} ;;
	  esac

	  outputname=
	  if test "$fast_install" = no && test -n "$relink_command"; then
	    if test "$finalize" = yes && test -z "$run"; then
	      tmpdir=`func_mktempdir`
	      file=`$echo "X$file$stripped_ext" | $Xsed -e 's%^.*/%%'`
	      outputname="$tmpdir/$file"
	      # Replace the output file specification.
	      relink_command=`$echo "X$relink_command" | $SP2NL | $Xsed -e 's%@OUTPUT@%'"$outputname"'%g' | $NL2SP`

	      $show "$relink_command"
	      if $run eval "$relink_command"; then :
	      else
		$echo "$modename: error: relink \`$file' with the above command before installing it" 1>&2
		${rm}r "$tmpdir"
		continue
	      fi
	      file="$outputname"
	    else
	      $echo "$modename: warning: cannot relink \`$file'" 1>&2
	    fi
	  else
	    # Install the binary that we compiled earlier.
	    file=`$echo "X$file$stripped_ext" | $Xsed -e "s%\([^/]*\)$%$objdir/\1%"`
	  fi
	fi

	# remove .exe since cygwin /usr/bin/install will append another
	# one anyway 
	case $install_prog,$host in
	*/usr/bin/install*,*cygwin*)
	  case $file:$destfile in
	  *.exe:*.exe)
	    # this is ok
	    ;;
	  *.exe:*)
	    destfile=$destfile.exe
	    ;;
	  *:*.exe)
	    destfile=`$echo $destfile | ${SED} -e 's,.exe$,,'`
	    ;;
	  esac
	  ;;
	esac
	$show "$install_prog$stripme $file $destfile"
	$run eval "$install_prog\$stripme \$file \$destfile" || exit $?
	test -n "$outputname" && ${rm}r "$tmpdir"
	;;
      esac
    done

    for file in $staticlibs; do
      name=`$echo "X$file" | $Xsed -e 's%^.*/%%'`

      # Set up the ranlib parameters.
      oldlib="$destdir/$name"

      $show "$install_prog $file $oldlib"
      $run eval "$install_prog \$file \$oldlib" || exit $?

      if test -n "$stripme" && test -n "$old_striplib"; then
	$show "$old_striplib $oldlib"
	$run eval "$old_striplib $oldlib" || exit $?
      fi

      # Do each command in the postinstall commands.
      cmds=$old_postinstall_cmds
      save_ifs="$IFS"; IFS='~'
      for cmd in $cmds; do
	IFS="$save_ifs"
	eval cmd=\"$cmd\"
	$show "$cmd"
	$run eval "$cmd" || exit $?
      done
      IFS="$save_ifs"
    done

    if test -n "$future_libdirs"; then
      $echo "$modename: warning: remember to run \`$progname --finish$future_libdirs'" 1>&2
    fi

    if test -n "$current_libdirs"; then
      # Maybe just do a dry run.
      test -n "$run" && current_libdirs=" -n$current_libdirs"
      exec_cmd='$SHELL $progpath $preserve_args --finish$current_libdirs'
    else
      exit $EXIT_SUCCESS
    fi
    ;;

  # libtool finish mode
  finish)
    modename="$modename: finish"
    libdirs="$nonopt"
    admincmds=

    if test -n "$finish_cmds$finish_eval" && test -n "$libdirs"; then
      for dir
      do
	libdirs="$libdirs $dir"
      done

      for libdir in $libdirs; do
	if test -n "$finish_cmds"; then
	  # Do each command in the finish commands.
	  cmds=$finish_cmds
	  save_ifs="$IFS"; IFS='~'
	  for cmd in $cmds; do
	    IFS="$save_ifs"
	    eval cmd=\"$cmd\"
	    $show "$cmd"
	    $run eval "$cmd" || admincmds="$admincmds
       $cmd"
	  done
	  IFS="$save_ifs"
	fi
	if test -n "$finish_eval"; then
	  # Do the single finish_eval.
	  eval cmds=\"$finish_eval\"
	  $run eval "$cmds" || admincmds="$admincmds
       $cmds"
	fi
      done
    fi

    # Exit here if they wanted silent mode.
    test "$show" = : && exit $EXIT_SUCCESS

    $echo "X----------------------------------------------------------------------" | $Xsed
    $echo "Libraries have been installed in:"
    for libdir in $libdirs; do
      $echo "   $libdir"
    done
    $echo
    $echo "If you ever happen to want to link against installed libraries"
    $echo "in a given directory, LIBDIR, you must either use libtool, and"
    $echo "specify the full pathname of the library, or use the \`-LLIBDIR'"
    $echo "flag during linking and do at least one of the following:"
    if test -n "$shlibpath_var"; then
      $echo "   - add LIBDIR to the \`$shlibpath_var' environment variable"
      $echo "     during execution"
    fi
    if test -n "$runpath_var"; then
      $echo "   - add LIBDIR to the \`$runpath_var' environment variable"
      $echo "     during linking"
    fi
    if test -n "$hardcode_libdir_flag_spec"; then
      libdir=LIBDIR
      eval flag=\"$hardcode_libdir_flag_spec\"

      $echo "   - use the \`$flag' linker flag"
    fi
    if test -n "$admincmds"; then
      $echo "   - have your system administrator run these commands:$admincmds"
    fi
    if test -f /etc/ld.so.conf; then
      $echo "   - have your system administrator add LIBDIR to \`/etc/ld.so.conf'"
    fi
    $echo
    $echo "See any operating system documentation about shared libraries for"
    $echo "more information, such as the ld(1) and ld.so(8) manual pages."
    $echo "X----------------------------------------------------------------------" | $Xsed
    exit $EXIT_SUCCESS
    ;;

  # libtool execute mode
  execute)
    modename="$modename: execute"

    # The first argument is the command name.
    cmd="$nonopt"
    if test -z "$cmd"; then
      $echo "$modename: you must specify a COMMAND" 1>&2
      $echo "$help"
      exit $EXIT_FAILURE
    fi

    # Handle -dlopen flags immediately.
    for file in $execute_dlfiles; do
      if test ! -f "$file"; then
	$echo "$modename: \`$file' is not a file" 1>&2
	$echo "$help" 1>&2
	exit $EXIT_FAILURE
      fi

      dir=
      case $file in
      *.la)
	# Check to see that this really is a libtool archive.
	if (${SED} -e '2q' $file | grep "^# Generated by .*$PACKAGE") >/dev/null 2>&1; then :
	else
	  $echo "$modename: \`$lib' is not a valid libtool archive" 1>&2
	  $echo "$help" 1>&2
	  exit $EXIT_FAILURE
	fi

	# Read the libtool library.
	dlname=
	library_names=

	# If there is no directory component, then add one.
	case $file in
	*/* | *\\*) . $file ;;
	*) . ./$file ;;
	esac

	# Skip this library if it cannot be dlopened.
	if test -z "$dlname"; then
	  # Warn if it was a shared library.
	  test -n "$library_names" && $echo "$modename: warning: \`$file' was not linked with \`-export-dynamic'"
	  continue
	fi

	dir=`$echo "X$file" | $Xsed -e 's%/[^/]*$%%'`
	test "X$dir" = "X$file" && dir=.

	if test -f "$dir/$objdir/$dlname"; then
	  dir="$dir/$objdir"
	else
	  if test ! -f "$dir/$dlname"; then
	    $echo "$modename: cannot find \`$dlname' in \`$dir' or \`$dir/$objdir'" 1>&2
	    exit $EXIT_FAILURE
	  fi
	fi
	;;

      *.lo)
	# Just add the directory containing the .lo file.
	dir=`$echo "X$file" | $Xsed -e 's%/[^/]*$%%'`
	test "X$dir" = "X$file" && dir=.
	;;

      *)
	$echo "$modename: warning \`-dlopen' is ignored for non-libtool libraries and objects" 1>&2
	continue
	;;
      esac

      # Get the absolute pathname.
      absdir=`cd "$dir" && pwd`
      test -n "$absdir" && dir="$absdir"

      # Now add the directory to shlibpath_var.
      if eval "test -z \"\$$shlibpath_var\""; then
	eval "$shlibpath_var=\"\$dir\""
      else
	eval "$shlibpath_var=\"\$dir:\$$shlibpath_var\""
      fi
    done

    # This variable tells wrapper scripts just to set shlibpath_var
    # rather than running their programs.
    libtool_execute_magic="$magic"

    # Check if any of the arguments is a wrapper script.
    args=
    for file
    do
      case $file in
      -*) ;;
      *)
	# Do a test to see if this is really a libtool program.
	if (${SED} -e '4q' $file | grep "^# Generated by .*$PACKAGE") >/dev/null 2>&1; then
	  # If there is no directory component, then add one.
	  case $file in
	  */* | *\\*) . $file ;;
	  *) . ./$file ;;
	  esac

	  # Transform arg to wrapped name.
	  file="$progdir/$program"
	fi
	;;
      esac
      # Quote arguments (to preserve shell metacharacters).
      file=`$echo "X$file" | $Xsed -e "$sed_quote_subst"`
      args="$args \"$file\""
    done

    if test -z "$run"; then
      if test -n "$shlibpath_var"; then
	# Export the shlibpath_var.
	eval "export $shlibpath_var"
      fi

      # Restore saved environment variables
      for lt_var in LANG LC_ALL LC_CTYPE LC_COLLATE LC_MESSAGES
      do
	eval "if test \"\${save_$lt_var+set}\" = set; then
		$lt_var=\$save_$lt_var; export $lt_var
	      fi"
      done

      # Now prepare to actually exec the command.
      exec_cmd="\$cmd$args"
    else
      # Display what would be done.
      if test -n "$shlibpath_var"; then
	eval "\$echo \"\$shlibpath_var=\$$shlibpath_var\""
	$echo "export $shlibpath_var"
      fi
      $echo "$cmd$args"
      exit $EXIT_SUCCESS
    fi
    ;;

  # libtool clean and uninstall mode
  clean | uninstall)
    modename="$modename: $mode"
    rm="$nonopt"
    files=
    rmforce=
    exit_status=0

    # This variable tells wrapper scripts just to set variables rather
    # than running their programs.
    libtool_install_magic="$magic"

    for arg
    do
      case $arg in
      -f) rm="$rm $arg"; rmforce=yes ;;
      -*) rm="$rm $arg" ;;
      *) files="$files $arg" ;;
      esac
    done

    if test -z "$rm"; then
      $echo "$modename: you must specify an RM program" 1>&2
      $echo "$help" 1>&2
      exit $EXIT_FAILURE
    fi

    rmdirs=

    origobjdir="$objdir"
    for file in $files; do
      dir=`$echo "X$file" | $Xsed -e 's%/[^/]*$%%'`
      if test "X$dir" = "X$file"; then
	dir=.
	objdir="$origobjdir"
      else
	objdir="$dir/$origobjdir"
      fi
      name=`$echo "X$file" | $Xsed -e 's%^.*/%%'`
      test "$mode" = uninstall && objdir="$dir"

      # Remember objdir for removal later, being careful to avoid duplicates
      if test "$mode" = clean; then
	case " $rmdirs " in
	  *" $objdir "*) ;;
	  *) rmdirs="$rmdirs $objdir" ;;
	esac
      fi

      # Don't error if the file doesn't exist and rm -f was used.
      if (test -L "$file") >/dev/null 2>&1 \
	|| (test -h "$file") >/dev/null 2>&1 \
	|| test -f "$file"; then
	:
      elif test -d "$file"; then
	exit_status=1
	continue
      elif test "$rmforce" = yes; then
	continue
      fi

      rmfiles="$file"

      case $name in
      *.la)
	# Possibly a libtool archive, so verify it.
	if (${SED} -e '2q' $file | grep "^# Generated by .*$PACKAGE") >/dev/null 2>&1; then
	  . $dir/$name

	  # Delete the libtool libraries and symlinks.
	  for n in $library_names; do
	    rmfiles="$rmfiles $objdir/$n"
	  done
	  test -n "$old_library" && rmfiles="$rmfiles $objdir/$old_library"

	  case "$mode" in
	  clean)
	    case "  $library_names " in
	    # "  " in the beginning catches empty $dlname
	    *" $dlname "*) ;;
	    *) rmfiles="$rmfiles $objdir/$dlname" ;;
	    esac
	     test -n "$libdir" && rmfiles="$rmfiles $objdir/$name $objdir/${name}i"
	    ;;
	  uninstall)
	    if test -n "$library_names"; then
	      # Do each command in the postuninstall commands.
	      cmds=$postuninstall_cmds
	      save_ifs="$IFS"; IFS='~'
	      for cmd in $cmds; do
		IFS="$save_ifs"
		eval cmd=\"$cmd\"
		$show "$cmd"
		$run eval "$cmd"
		if test "$?" -ne 0 && test "$rmforce" != yes; then
		  exit_status=1
		fi
	      done
	      IFS="$save_ifs"
	    fi

	    if test -n "$old_library"; then
	      # Do each command in the old_postuninstall commands.
	      cmds=$old_postuninstall_cmds
	      save_ifs="$IFS"; IFS='~'
	      for cmd in $cmds; do
		IFS="$save_ifs"
		eval cmd=\"$cmd\"
		$show "$cmd"
		$run eval "$cmd"
		if test "$?" -ne 0 && test "$rmforce" != yes; then
		  exit_status=1
		fi
	      done
	      IFS="$save_ifs"
	    fi
	    # FIXME: should reinstall the best remaining shared library.
	    ;;
	  esac
	fi
	;;

      *.lo)
	# Possibly a libtool object, so verify it.
	if (${SED} -e '2q' $file | grep "^# Generated by .*$PACKAGE") >/dev/null 2>&1; then

	  # Read the .lo file
	  . $dir/$name

	  # Add PIC object to the list of files to remove.
	  if test -n "$pic_object" \
	     && test "$pic_object" != none; then
	    rmfiles="$rmfiles $dir/$pic_object"
	  fi

	  # Add non-PIC object to the list of files to remove.
	  if test -n "$non_pic_object" \
	     && test "$non_pic_object" != none; then
	    rmfiles="$rmfiles $dir/$non_pic_object"
	  fi
	fi
	;;

      *)
	if test "$mode" = clean ; then
	  noexename=$name
	  case $file in
	  *.exe)
	    file=`$echo $file|${SED} 's,.exe$,,'`
	    noexename=`$echo $name|${SED} 's,.exe$,,'`
	    # $file with .exe has already been added to rmfiles,
	    # add $file without .exe
	    rmfiles="$rmfiles $file"
	    ;;
	  esac
	  # Do a test to see if this is a libtool program.
	  if (${SED} -e '4q' $file | grep "^# Generated by .*$PACKAGE") >/dev/null 2>&1; then
	    relink_command=
	    . $dir/$noexename

	    # note $name still contains .exe if it was in $file originally
	    # as does the version of $file that was added into $rmfiles
	    rmfiles="$rmfiles $objdir/$name $objdir/${name}S.${objext}"
	    if test "$fast_install" = yes && test -n "$relink_command"; then
	      rmfiles="$rmfiles $objdir/lt-$name"
	    fi
	    if test "X$noexename" != "X$name" ; then
	      rmfiles="$rmfiles $objdir/lt-${noexename}.c"
	    fi
	  fi
	fi
	;;
      esac
      $show "$rm $rmfiles"
      $run $rm $rmfiles || exit_status=1
    done
    objdir="$origobjdir"

    # Try to remove the ${objdir}s in the directories where we deleted files
    for dir in $rmdirs; do
      if test -d "$dir"; then
	$show "rmdir $dir"
	$run rmdir $dir >/dev/null 2>&1
      fi
    done

    exit $exit_status
    ;;

  "")
    $echo "$modename: you must specify a MODE" 1>&2
    $echo "$generic_help" 1>&2
    exit $EXIT_FAILURE
    ;;
  esac

  if test -z "$exec_cmd"; then
    $echo "$modename: invalid operation mode \`$mode'" 1>&2
    $echo "$generic_help" 1>&2
    exit $EXIT_FAILURE
  fi
fi # test -z "$show_help"

if test -n "$exec_cmd"; then
  eval exec $exec_cmd
  exit $EXIT_FAILURE
fi

# We need to display help for each of the modes.
case $mode in
"") $echo \
"Usage: $modename [OPTION]... [MODE-ARG]...

Provide generalized library-building support services.

    --config          show all configuration variables
    --debug           enable verbose shell tracing
-n, --dry-run         display commands without modifying any files
    --features        display basic configuration information and exit
    --finish          same as \`--mode=finish'
    --help            display this help message and exit
    --mode=MODE       use operation mode MODE [default=inferred from MODE-ARGS]
    --quiet           same as \`--silent'
    --silent          don't print informational messages
    --tag=TAG         use configuration variables from tag TAG
    --version         print version information

MODE must be one of the following:

      clean           remove files from the build directory
      compile         compile a source file into a libtool object
      execute         automatically set library path, then run a program
      finish          complete the installation of libtool libraries
      install         install libraries or executables
      link            create a library or an executable
      uninstall       remove libraries from an installed directory

MODE-ARGS vary depending on the MODE.  Try \`$modename --help --mode=MODE' for
a more detailed description of MODE.

Report bugs to <bug-libtool@gnu.org>."
  exit $EXIT_SUCCESS
  ;;

clean)
  $echo \
"Usage: $modename [OPTION]... --mode=clean RM [RM-OPTION]... FILE...

Remove files from the build directory.

RM is the name of the program to use to delete files associated with each FILE
(typically \`/bin/rm').  RM-OPTIONS are options (such as \`-f') to be passed
to RM.

If FILE is a libtool library, object or program, all the files associated
with it are deleted. Otherwise, only FILE itself is deleted using RM."
  ;;

compile)
  $echo \
"Usage: $modename [OPTION]... --mode=compile COMPILE-COMMAND... SOURCEFILE

Compile a source file into a libtool library object.

This mode accepts the following additional options:

  -o OUTPUT-FILE    set the output file name to OUTPUT-FILE
  -prefer-pic       try to building PIC objects only
  -prefer-non-pic   try to building non-PIC objects only
  -static           always build a \`.o' file suitable for static linking

COMPILE-COMMAND is a command to be used in creating a \`standard' object file
from the given SOURCEFILE.

The output file name is determined by removing the directory component from
SOURCEFILE, then substituting the C source code suffix \`.c' with the
library object suffix, \`.lo'."
  ;;

execute)
  $echo \
"Usage: $modename [OPTION]... --mode=execute COMMAND [ARGS]...

Automatically set library path, then run a program.

This mode accepts the following additional options:

  -dlopen FILE      add the directory containing FILE to the library path

This mode sets the library path environment variable according to \`-dlopen'
flags.

If any of the ARGS are libtool executable wrappers, then they are translated
into their corresponding uninstalled binary, and any of their required library
directories are added to the library path.

Then, COMMAND is executed, with ARGS as arguments."
  ;;

finish)
  $echo \
"Usage: $modename [OPTION]... --mode=finish [LIBDIR]...

Complete the installation of libtool libraries.

Each LIBDIR is a directory that contains libtool libraries.

The commands that this mode executes may require superuser privileges.  Use
the \`--dry-run' option if you just want to see what would be executed."
  ;;

install)
  $echo \
"Usage: $modename [OPTION]... --mode=install INSTALL-COMMAND...

Install executables or libraries.

INSTALL-COMMAND is the installation command.  The first component should be
either the \`install' or \`cp' program.

The rest of the components are interpreted as arguments to that command (only
BSD-compatible install options are recognized)."
  ;;

link)
  $echo \
"Usage: $modename [OPTION]... --mode=link LINK-COMMAND...

Link object files or libraries together to form another library, or to
create an executable program.

LINK-COMMAND is a command using the C compiler that you would use to create
a program from several object files.

The following components of LINK-COMMAND are treated specially:

  -all-static       do not do any dynamic linking at all
  -avoid-version    do not add a version suffix if possible
  -dlopen FILE      \`-dlpreopen' FILE if it cannot be dlopened at runtime
  -dlpreopen FILE   link in FILE and add its symbols to lt_preloaded_symbols
  -export-dynamic   allow symbols from OUTPUT-FILE to be resolved with dlsym(3)
  -export-symbols SYMFILE
                    try to export only the symbols listed in SYMFILE
  -export-symbols-regex REGEX
                    try to export only the symbols matching REGEX
  -LLIBDIR          search LIBDIR for required installed libraries
  -lNAME            OUTPUT-FILE requires the installed library libNAME
  -module           build a library that can dlopened
  -no-fast-install  disable the fast-install mode
  -no-install       link a not-installable executable
  -no-undefined     declare that a library does not refer to external symbols
  -o OUTPUT-FILE    create OUTPUT-FILE from the specified objects
  -objectlist FILE  Use a list of object files found in FILE to specify objects
  -precious-files-regex REGEX
                    don't remove output files matching REGEX
  -release RELEASE  specify package release information
  -rpath LIBDIR     the created library will eventually be installed in LIBDIR
  -R[ ]LIBDIR       add LIBDIR to the runtime path of programs and libraries
  -static           do not do any dynamic linking of uninstalled libtool libraries
  -static-libtool-libs
                    do not do any dynamic linking of libtool libraries
  -version-info CURRENT[:REVISION[:AGE]]
                    specify library version info [each variable defaults to 0]

All other options (arguments beginning with \`-') are ignored.

Every other argument is treated as a filename.  Files ending in \`.la' are
treated as uninstalled libtool libraries, other files are standard or library
object files.

If the OUTPUT-FILE ends in \`.la', then a libtool library is created,
only library objects (\`.lo' files) may be specified, and \`-rpath' is
required, except when creating a convenience library.

If OUTPUT-FILE ends in \`.a' or \`.lib', then a standard library is created
using \`ar' and \`ranlib', or on Windows using \`lib'.

If OUTPUT-FILE ends in \`.lo' or \`.${objext}', then a reloadable object file
is created, otherwise an executable program is created."
  ;;

uninstall)
  $echo \
"Usage: $modename [OPTION]... --mode=uninstall RM [RM-OPTION]... FILE...

Remove libraries from an installation directory.

RM is the name of the program to use to delete files associated with each FILE
(typically \`/bin/rm').  RM-OPTIONS are options (such as \`-f') to be passed
to RM.

If FILE is a libtool library, all the files associated with it are deleted.
Otherwise, only FILE itself is deleted using RM."
  ;;

*)
  $echo "$modename: invalid operation mode \`$mode'" 1>&2
  $echo "$help" 1>&2
  exit $EXIT_FAILURE
  ;;
esac

$echo
$echo "Try \`$modename --help' for more information about other modes."

exit $?

# The TAGs below are defined such that we never get into a situation
# in which we disable both kinds of libraries.  Given conflicting
# choices, we go for a static library, that is the most portable,
# since we can't tell whether shared libraries were disabled because
# the user asked for that or because the platform doesn't support
# them.  This is particularly important on AIX, because we don't
# support having both static and shared libraries enabled at the same
# time on that platform, so we default to a shared-only configuration.
# If a disable-shared tag is given, we'll fallback to a static-only
# configuration.  But we'll never go from static-only to shared-only.

# ### BEGIN LIBTOOL TAG CONFIG: disable-shared
disable_libs=shared
# ### END LIBTOOL TAG CONFIG: disable-shared

# ### BEGIN LIBTOOL TAG CONFIG: disable-static
disable_libs=static
# ### END LIBTOOL TAG CONFIG: disable-static

# Local Variables:
# mode:shell-script
# sh-indentation:2
# End:

